When is greedy exact for weighted minimum 3-cut?

The greedy algorithm for minimum 3-cut splits a global minimum-weight cut and then the cheaper of its two sides; it is a tight $4/3$-approximation. We show that it is exact, from every global minimum-weight cut, whenever some optimal 3-partition has two parts joined by total weight at least the weighted edge connectivity $\lambda$. This extends both theorems of Hochbaum and Shmoys from unweighted planar graphs to all weighted graphs, recovers the $4/3$ bound, and generalizes to minimum $k$-cut with a one-paragraph proof. The remaining hard instances have all pair weights below $\lambda$; for them we prove a merge lemma for Gomory-Hu sides. Finally, we give a 7-vertex graph with a unique Gomory-Hu tree whose unique optimal 3-partition contains no side of that tree, so the first stage of Kapoor's algorithm does not suffice on its own. The main theorem, the 4/3 bound, the merge lemmas and the counterexample are verified in the Lean 4 proof assistant.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Armando Rodado Amaris

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Supplementary material

**When is greedy exact for weighted minimum 3-cut?**
Armando Rodado Amaris, Centre for Quantum Software and Information,
University of Technology Sydney.

This folder has two parts:

- `lean/`: Lean 4 proofs. `GreedyCut.lean` formalizes Theorem 1, Corollaries 2 and 3,
  Proposition 5, Lemmas 6 and 7 and the k = 4 example of Section 6, for all n.
  `Theorem9.lean` proves every claim of Theorem 9 (the 7-vertex graph whose Gomory–Hu
  sides do not suffice), and a generator checks other instances;
- `python/`: scripts that reproduce every computation reported in the paper.

Theorem numbers refer to the paper: Theorem 1 (exactness criterion), Corollaries 2–4,
Proposition 5 (hard optima), Lemmas 6–7 (merge lemmas), Theorem 9 (counterexample),
Theorem 10 (minimum k-cut), and Corollaries 11–12.

## Lean proof (`lean/`)

See `lean/README.md` for details. In brief:

```
cd lean
lean GreedyCut.lean     # Lean 4.15.0 (pinned in lean-toolchain); about 10 s
lean Theorem9.lean      # about 13 min, < 3 GB
```

No output means every theorem was accepted. There is no `native_decide`, no `sorry`, and no
Mathlib; only Lean's standard axioms are used. `Theorem9.lean` works by kernel evaluation
(`decide +kernel`).
To check any other 7-vertex instance and generate its proof, run
`python3 lean_instance.py instance.json -o Instance.lean`.

## Python scripts (`python/`)

Requirements: Python 3.9 or later, numpy, scipy (for Delaunay triangulations and the
linear program) and networkx (for connectivity tests). They were tested with
Python 3.13, numpy 2.5, scipy 1.18 and networkx 3.6:

```
pip install numpy scipy networkx
```

Run each script from inside `python/`, for example `cd python && python3 exp1_greedy.py`.
Each script prints its counts and ends with a `RESULT:` line; the exit status is 0
when every check passes. All random choices use fixed seeds, so reruns give the
same counts.

Every quantity is computed by exhaustive enumeration over vertex subsets and
partitions; no max-flow code is used (see the numerical caveat in Section 7 of
the paper). Gomory–Hu trees are built by the classical contraction procedure from
exhaustively computed minimum-weight cuts, and each one is re-verified as a cut tree
before use. Comparisons use a tolerance of 1e-9 times the total weight. Integer
instances, and `verify_theorem9.py`, are exact.

| Script | Paper result (Section 7 table, unless noted) | Reported counts | Time |
| --- | --- | --- | --- |
| `exp1_greedy.py` | Theorem 1, Corollary 3 (4/3), Corollary 2 (inexact ⇒ all optima hard), Proposition 5 | 1,600 graphs, 1,800 global minimum-weight cuts, 0 violations; 121 inexact graphs, all with hard optima only; 429 hard optima, 0 violations | seconds |
| `exp2_merge_lemma.py` | Lemma 7 | 49 non-trivial merges in 20,000 graphs, 0 violations | < 1 min |
| `exp3_gh_sides.py` | F(T) = OPT on random and structured graphs | 0 of 800 random, 0 of 1,577 structured | seconds |
| `exp4_adversarial.py` | F(T) = OPT under adversarial weight search | 0 of 240 climbs reach F(T) > OPT | about 13 min |
| `exp5_caterpillar.py` | The caterpillar linear program (Section 5) and its perturbations | positive margin from shape (3,2) on; F(T) > OPT in 4 of 72 perturbed graphs, 1 of which is fixed by leaf-neighbour sets (open question 1) | seconds |
| `exp6_kcut.py` | Theorem 10, Corollary 11, and the 5-vertex example (Section 6) | condition holds in 685 graphs (k = 3, 4, 5), 0 violations; bound and factor at 963 cuts, 0 violations; the weaker condition fails in 24 of 600 graphs | seconds |
| `verify_theorem9.py` | Theorem 9: independent exact check of every claim | all claims verified | seconds |

`cutlib.py` holds the shared exact routines: the cut table, λ, global minimum-weight
cuts, 3- and k-partition weights, Gomory–Hu trees with verification, F(T), and the
random graph generators.

`verify_theorem9.py` reads `../lean/theorem9_instance.json`, the same file the Lean
generator uses, scales the weights to integers, and checks the claims with exact
arithmetic. Tree uniqueness is checked over all 7^5 = 16,807 labelled spanning trees,
enumerated by Prüfer codes. It accepts another instance file as an argument.

Expected output for each script is in `logs/`.

## Licence

The code is released under the MIT licence; see `LICENSE`.


==> anc/lean/GreedyCut.lean <==
/-
  Formal proofs for "When is greedy exact for weighted minimum 3-cut?"

  Plain Lean 4 core (tested with Lean 4.15.0), no Mathlib.

  Setting. Vertices are the natural numbers 0, ..., n-1. Edge weights are given by any function
  `wt : Nat → Nat → Nat` (natural numbers; rational weights reduce to this by scaling, and the
  statements are homogeneous). Vertex sets are functions `Nat → Bool`; only their values below n
  matter.

  To avoid halving, every weight is counted twice:
    cut X     = Σ_{u,v<n} [X u ≠ X v] · wt u v                 (= d(X) for symmetric weights, doubled)
    cw P Q    = Σ_{u,v<n} [(P u ∧ Q v) ∨ (Q u ∧ P v)] · wt u v   (= w(P,Q) for disjoint P,Q, doubled)
    W2 A B C  = cw A B + cw A C + cw B C                         (= W(A,B,C), doubled)
  All statements in the paper are homogeneous of degree one in the weights, so doubling changes
  nothing. Symmetry of `wt` is not needed.

  Formalized here:
    * cut-function facts: complement symmetry, submodularity, posimodularity (pointwise);
    * Theorem 1 (`theorem1`): for every 3-partition (A,B,C) and every global minimum cut S there is
      a bipartition (Y,Z) of S or of V∖S with  d(S) + w(Y,Z) ≤ max(d(S) + d(A), W(A,B,C));
    * the greedy 3-partition really is a 3-partition of the stated weight (`greedy_partition`);
    * Corollary 2(a), 2(b) (`cor2a`, `cor2b`) and Corollary 3, the 4/3 bound (`cor3`);
    * Proposition 5 (`prop5`);
    * the merge lemmas, Lemma 6 (`lemma6`) and Lemma 7 (`lemma7`);
    * the 5-vertex k = 4 example of Section 6 (`example_k4`), by kernel evaluation.
  Theorem 9 is formalized separately in Theorem9.lean.
-/

namespace Greedy3Cut

/-! ## Finite sums over `List.range n` -/

def ind (b : Bool) : Nat := if b then 1 else 0

def lsum : List Nat → (Nat → Nat) → Nat
  | [], _ => 0
  | a :: l, f => f a + lsum l f

theorem lsum_mono (l : List Nat) (f g : Nat → Nat) (h : ∀ a, a ∈ l → f a ≤ g a) :
    lsum l f ≤ lsum l g := by
  induction l with
  | nil => simp [lsum]
  | cons a l ih =>
    simp only [lsum]
    have h1 := h a (by simp)
    have h2 := ih (fun b hb => h b (by simp [hb]))
    omega

theorem lsum_add (l : List Nat) (f g : Nat → Nat) :
    lsum l (fun a => f a + g a) = lsum l f + lsum l g := by
  induction l with
  | nil => simp [lsum]
  | cons a l ih => simp only [lsum, ih]; omega

theorem lsum_congr (l : List Nat) (f g : Nat → Nat) (h : ∀ a, a ∈ l → f a = g a) :
    lsum l f = lsum l g := by
  have h1 := lsum_mono l f g (fun a ha => Nat.le_of_eq (h a ha))
  have h2 := lsum_mono l g f (fun a ha => Nat.le_of_eq (h a ha).symm)
  omega

section Graph

variable (n : Nat) (wt : Nat → Nat → Nat)

/-- Double sum over ordered pairs of vertices. -/
def D (f : Nat → Nat → Nat) : Nat :=
  lsum (List.range n) (fun u => lsum (List.range n) (fun v => f u v))

theorem D_mono (f g : Nat → Nat → Nat) (h : ∀ u v, u < n → v < n → f u v ≤ g u v) :
    D n f ≤ D n g := by
  unfold D
  apply lsum_mono
  intro u hu
  apply lsum_mono
  intro v hv
  exact h u v (List.mem_range.mp hu) (List.mem_range.mp hv)

theorem D_add (f g : Nat → Nat → Nat) :
    D n (fun u v => f u v + g u v) = D n f + D n g := by
  unfold D
  rw [← lsum_add]
  apply lsum_congr
  intro u _
  exact lsum_add _ _ _

theorem D_congr (f g : Nat → Nat → Nat) (h : ∀ u v, u < n → v < n → f u v = g u v) :
    D n f = D n g := by
  have h1 := D_mono n f g (fun u v hu hv => Nat.le_of_eq (h u v hu hv))
  have h2 := D_mono n g f (fun u v hu hv => Nat.le_of_eq (h u v hu hv).symm)
  omega

/-! ## Cut function and crossing weight (both doubled) -/

def cut (X : Nat → Bool) : Nat := D n (fun u v => ind (X u != X v) * wt u v)

def cw (P Q : Nat → Bool) : Nat :=
  D n (fun u v => ind ((P u && Q v) || (Q u && P v)) * wt u v)

def W2 (A B C : Nat → Bool) : Nat := cw n wt A B + cw n wt A C + cw n wt B C

def compl (X : Nat → Bool) : Nat → Bool := fun u => !X u
def inter (X Y : Nat → Bool) : Nat → Bool := fun u => X u && Y u
def union (X Y : Nat → Bool) : Nat → Bool := fun u => X u || Y u
def diff (X Y : Nat → Bool) : Nat → Bool := fun u => X u && !Y u

/-- X has an element below n. -/
def Ne (X : Nat → Bool) : Prop := ∃ u, u < n ∧ X u = true
/-- X ⊆ Y below n. -/
def Sub (X Y : Nat → Bool) : Prop := ∀ u, u < n → X u = true → Y u = true
/-- X is a nonempty proper subset of {0..n-1}. -/
def Proper (X : Nat → Bool) : Prop := Ne n X ∧ Ne n (compl X)
/-- S is a global minimum-weight cut. -/
def IsMinCut (S : Nat → Bool) : Prop := Proper n S ∧ ∀ X, Proper n X → cut n wt S ≤ cut n wt X
/-- (A,B,C) is a 3-partition of {0..n-1}. -/
def IsPart3 (A B C : Nat → Bool) : Prop :=
  (∀ u, u < n → (A u && !B u && !C u) || (!A u && B u && !C u) || (!A u && !B u && C u)) ∧
  Ne n A ∧ Ne n B ∧ Ne n C
/-- (Y,Z) is a bipartition of U into two nonempty sets. -/
def IsBip (U Y Z : Nat → Bool) : Prop :=
  (∀ u, u < n → (Y u || Z u) = U u ∧ (Y u && Z u) = false) ∧ Ne n Y ∧ Ne n Z

/-! ### Pointwise Boolean facts -/

theorem pt_compl (a b : Bool) (w : Nat) : ind ((!a) != (!b)) * w = ind (a != b) * w := by
  cases a <;> cases b <;> rfl

theorem pt_posi (a b c d : Bool) (w : Nat) :
    ind ((a && !c) != (b && !d)) * w + ind ((c && !a) != (d && !b)) * w
      ≤ ind (a != b) * w + ind (c != d) * w := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ind] <;> omega

theorem pt_sub (a b c d : Bool) (w : Nat) :
    ind ((a && c) != (b && d)) * w + ind ((a || c) != (b || d)) * w
      ≤ ind (a != b) * w + ind (c != d) * w := by
  cases a <;> cases b <;> cases c <;> cases d <;> simp [ind] <;> omega

theorem pt_cw_le (p q x p' q' x' : Bool) (w : Nat)
    (h1 : p = true → x = true) (h2 : q = true → x = false)
    (h3 : p' = true → x' = true) (h4 : q' = true → x' = false) :
    ind ((p && q') || (q && p')) * w ≤ ind (x != x') * w := by
  have hb : ind ((p && q') || (q && p')) ≤ ind (x != x') := by
    revert h1 h2 h3 h4
    cases p <;> cases q <;> cases x <;> cases p' <;> cases q' <;> cases x' <;> decide
  exact Nat.mul_le_mul_right w hb

theorem pt_part (a b c a' b' c' : Bool) (w : Nat)
    (h : ((a && !b && !c) || (!a && b && !c) || (!a && !b && c)) = true)
    (h' : ((a' && !b' && !c') || (!a' && b' && !c') || (!a' && !b' && c')) = true) :
    ind (a != a') * w = ind ((a && b') || (b && a')) * w + ind ((a && c') || (c && a')) * w := by
  cases a <;> cases b <;> cases c <;> cases a' <;> cases b' <;> cases c' <;> simp_all [ind]

theorem pt_cw_comm (p q p' q' : Bool) (w : Nat) :
    ind ((p && q') || (q && p')) * w = ind ((q && p') || (p && q')) * w := by
  cases p <;> cases q <;> cases p' <;> cases q' <;> rfl

/-! ### Cut-function lemmas -/

theorem cut_compl (X : Nat → Bool) : cut n wt (compl X) = cut n wt X := by
  unfold cut compl
  apply D_congr
  intro u v _ _
  exact pt_compl _ _ _

theorem posimodular (X Y : Nat → Bool) :
    cut n wt (diff X Y) + cut n wt (diff Y X) ≤ cut n wt X + cut n wt Y := by
  unfold cut diff
  rw [← D_add, ← D_add]
  apply D_mono
  intro u v _ _
  exact pt_posi _ _ _ _ _

theorem submodular (X Y : Nat → Bool) :
    cut n wt (inter X Y) + cut n wt (union X Y) ≤ cut n wt X + cut n wt Y := by
  unfold cut inter union
  rw [← D_add, ← D_add]
  apply D_mono
  intro u v _ _
  exact pt_sub _ _ _ _ _

/-- If P ⊆ X and Q ⊆ V∖X then w(P,Q) ≤ d(X). -/
theorem cw_le_cut (P Q X : Nat → Bool) (hP : Sub n P X) (hQ : ∀ u, u < n → Q u = true → X u = false) :
    cw n wt P Q ≤ cut n wt X := by
  unfold cw cut
  apply D_mono
  intro u v hu hv
  exact pt_cw_le _ _ _ _ _ _ _ (hP u hu) (hQ u hu) (hP v hv) (hQ v hv)

/-- For a 3-partition, d(A) = w(A,B) + w(A,C). -/
theorem cut_part (A B C : Nat → Bool) (h : ∀ u, u < n →
      ((A u && !B u && !C u) || (!A u && B u && !C u) || (!A u && !B u && C u)) = true) :
    cut n wt A = cw n wt A B + cw n wt A C := by
  unfold cut cw
  rw [← D_add]
  apply D_congr
  intro u v hu hv
  exact pt_part _ _ _ _ _ _ _ (h u hu) (h v hv)

theorem cw_comm (P Q : Nat → Bool) : cw n wt P Q = cw n wt Q P := by
  unfold cw
  apply D_congr
  intro u v _ _
  exact pt_cw_comm _ _ _ _ _

/-- Twice W(A,B,C) is the sum of the three part cuts. -/
theorem two_W2 (A B C : Nat → Bool) (h : IsPart3 n A B C) :
    2 * W2 n wt A B C = cut n wt A + cut n wt B + cut n wt C := by
  have hA := cut_part n wt A B C h.1
  have hB := cut_part n wt B A C (fun u hu => by
    have := h.1 u hu; revert this; cases A u <;> cases B u <;> cases C u <;> decide)
  have hC := cut_part n wt C A B (fun u hu => by
    have := h.1 u hu; revert this; cases A u <;> cases B u <;> cases C u <;> decide)
  have e1 := cw_comm n wt B A
  have e2 := cw_comm n wt C A
  have e3 := cw_comm n wt C B
  unfold W2
  omega

/-! ### Small facts about the case analysis -/

theorem not_sub_ne (X Y : Nat → Bool) (h : ¬ Sub n X Y) : ∃ u, u < n ∧ X u = true ∧ Y u = false := by
  apply Classical.byContradiction
  intro hc
  apply h
  intro u hu hx
  cases hy : Y u
  · exact absurd ⟨u, hu, hx, hy⟩ hc
  · rfl

theorem part_proper_A (A B C : Nat → Bool) (h : IsPart3 n A B C) : Proper n A := by
  refine ⟨h.2.1, ?_⟩
  obtain ⟨b, hb, hbB⟩ := h.2.2.1
  refine ⟨b, hb, ?_⟩
  have := h.1 b hb
  unfold compl
  revert this; rw [hbB]; cases A b <;> cases C b <;> decide

theorem part_perm1 (A B C : Nat → Bool) (h : IsPart3 n A B C) : IsPart3 n B A C := by
  refine ⟨fun u hu => ?_, h.2.2.1, h.2.1, h.2.2.2⟩
  have := h.1 u hu; revert this; cases A u <;> cases B u <;> cases C u <;> decide

theorem part_perm2 (A B C : Nat → Bool) (h : IsPart3 n A B C) : IsPart3 n C A B := by
  refine ⟨fun u hu => ?_, h.2.2.2, h.2.1, h.2.2.1⟩
  have := h.1 u hu; revert this; cases A u <;> cases B u <;> cases C u <;> decide

theorem compl_compl (X : Nat → Bool) : compl (compl X) = X := by
  funext u; unfold compl; cases X u <;> rfl

theorem minCut_compl (S : Nat → Bool) (hS : IsMinCut n wt S) : IsMinCut n wt (compl S) := by
  refine ⟨⟨hS.1.2, ?_⟩, fun X hX => ?_⟩
  · rw [compl_compl]; exact hS.1.1
  · rw [cut_compl]; exact hS.2 X hX

/-! ## Theorem 1 -/

/-- The core case analysis, for a minimum cut S such that A ⊆ S, or S ⊆ A, or A and S cross. -/
theorem theorem1_core (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S)
    (hcase : Sub n A S ∨ Sub n S A ∨
      (¬ Sub n A S ∧ ¬ Sub n S A ∧ (∃ u, u < n ∧ A u = true ∧ S u = true) ∧
        (∃ u, u < n ∧ A u = false ∧ S u = false))) :
    ∃ U Y Z, (U = S ∨ U = compl S) ∧ IsBip n U Y Z ∧
      cut n wt S + cw n wt Y Z ≤ max (cut n wt S + cut n wt A) (W2 n wt A B C) := by
  have hpart := hP.1
  have hAcut := cut_part n wt A B C hpart
  rcases hcase with hAS | hSA | ⟨hnAS, hnSA, ⟨x, hx, hxA, hxS⟩, ⟨y, hy, hyA, hyS⟩⟩
  · -- A ⊆ S
    by_cases hSA : Sub n S A
    · -- (ii) A = S: split V∖S into B and C
      refine ⟨compl S, B, C, Or.inr rfl, ⟨fun u hu => ?_, hP.2.2.1, hP.2.2.2⟩, ?_⟩
      · have h1 := hpart u hu
        have h2 := hAS u hu
        have h3 := hSA u hu
        unfold compl
        revert h1 h2 h3; cases A u <;> cases B u <;> cases C u <;> cases S u <;> decide
      · have hSAeq : cut n wt S = cut n wt A := by
          unfold cut
          apply D_congr
          intro u v hu hv
          have e1 : S u = A u := by
            have := hAS u hu; have := hSA u hu
            cases hA : A u <;> cases hS' : S u <;> simp_all
          have e2 : S v = A v := by
            have := hAS v hv; have := hSA v hv
            cases hA : A v <;> cases hS' : S v <;> simp_all
          rw [e1, e2]
        unfold W2
        omega
    · -- (i) A ⊊ S: split S into A and S∖A
      obtain ⟨z, hz, hzS, hzA⟩ := not_sub_ne n S A hSA
      refine ⟨S, A, diff S A, Or.inl rfl, ⟨fun u hu => ?_, hP.2.1, ⟨z, hz, ?_⟩⟩, ?_⟩
      · have h2 := hAS u hu
        unfold diff
        revert h2; cases A u <;> cases S u <;> decide
      · unfold diff; rw [hzS, hzA]; rfl
      · have : cw n wt A (diff S A) ≤ cut n wt A :=
          cw_le_cut n wt A (diff S A) A (fun u _ h => h) (fun u _ h => by
            unfold diff at h; revert h; cases S u <;> cases A u <;> decide)
        omega
  · -- (iii) S ⊆ A, A ⊄ S: split V∖S into A∖S and B ∪ C
    by_cases hAS : Sub n A S
    · -- then A = S, handled as case (ii) by symmetry of the argument
      refine ⟨compl S, B, C, Or.inr rfl, ⟨fun u hu => ?_, hP.2.2.1, hP.2.2.2⟩, ?_⟩
      · have h1 := hpart u hu
        have h2 := hAS u hu
        have h3 := hSA u hu
        unfold compl
        revert h1 h2 h3; cases A u <;> cases B u <;> cases C u <;> cases S u <;> decide
      · have hSAeq : cut n wt S = cut n wt A := by
          unfold cut
          apply D_congr
          intro u v hu hv
          have e1 : S u = A u := by
            have := hAS u hu; have := hSA u hu
            cases hA : A u <;> cases hS' : S u <;> simp_all
          have e2 : S v = A v := by
            have := hAS v hv; have := hSA v hv
            cases hA : A v <;> cases hS' : S v <;> simp_all
          rw [e1, e2]
        unfold W2
        omega
    · obtain ⟨z, hz, hzA, hzS⟩ := not_sub_ne n A S hAS
      obtain ⟨b, hb, hbB⟩ := hP.2.2.1
      refine ⟨compl S, diff A S, union B C, Or.inr rfl,
        ⟨fun u hu => ?_, ⟨z, hz, ?_⟩, ⟨b, hb, ?_⟩⟩, ?_⟩
      · have h1 := hpart u hu
        have h3 := hSA u hu
        unfold diff union compl
        revert h1 h3; cases A u <;> cases B u <;> cases C u <;> cases S u <;> decide
      · unfold diff; rw [hzA, hzS]; rfl
      · unfold union; rw [hbB]; rfl
      · have : cw n wt (diff A S) (union B C) ≤ cut n wt A :=
          cw_le_cut n wt (diff A S) (union B C) A
            (fun u _ h => by unfold diff at h; revert h; cases A u <;> cases S u <;> decide)
            (fun u hu h => by
              have h1 := hpart u hu
              unfold union at h; revert h h1; cases A u <;> cases B u <;> cases C u <;> decide)
        omega
  · -- (iv) A and S cross: split V∖S into A∖S and (V∖S)∖A
    obtain ⟨z, hz, hzA, hzS⟩ := not_sub_ne n A S hnAS
    obtain ⟨t, ht, htS, htA⟩ := not_sub_ne n S A hnSA
    refine ⟨compl S, diff A S, diff (compl S) A, Or.inr rfl,
      ⟨fun u hu => ?_, ⟨z, hz, ?_⟩, ⟨y, hy, ?_⟩⟩, ?_⟩
    · unfold diff compl; cases A u <;> cases S u <;> decide
    · unfold diff; rw [hzA, hzS]; rfl
    · unfold diff compl; rw [hyA, hyS]; rfl
    · have hcw : cw n wt (diff A S) (diff (compl S) A) ≤ cut n wt (diff A S) :=
        cw_le_cut n wt (diff A S) (diff (compl S) A) (diff A S) (fun u _ h => h)
          (fun u _ h => by unfold diff compl at h; unfold diff; revert h; cases A u <;> cases S u <;> decide)
      have hpos := posimodular n wt A S
      -- S∖A is a nonempty proper subset, so d(S∖A) ≥ λ = d(S)
      have hprop : Proper n (diff S A) := by
        refine ⟨⟨t, ht, ?_⟩, ⟨x, hx, ?_⟩⟩
        · unfold diff; rw [htS, htA]; rfl
        · unfold compl diff; rw [hxA, hxS]; rfl
      have hmin := hS.2 _ hprop
      omega

/-- **Theorem 1.** For every 3-partition (A,B,C) and every global minimum-weight cut S there is a
bipartition (Y,Z) of S or of V∖S into nonempty sets with
`d(S) + w(Y,Z) ≤ max (d(S) + d(A)) W(A,B,C)` (all quantities doubled). -/
theorem theorem1 (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S) :
    ∃ U Y Z, (U = S ∨ U = compl S) ∧ IsBip n U Y Z ∧
      cut n wt S + cw n wt Y Z ≤ max (cut n wt S + cut n wt A) (W2 n wt A B C) := by
  by_cases h1 : Sub n A S ∨ Sub n S A
  · exact theorem1_core n wt A B C S hP hS (h1.elim Or.inl (fun h => Or.inr (Or.inl h)))
  · by_cases h2 : Sub n A (compl S) ∨ Sub n (compl S) A
    · have hS' := minCut_compl n wt S hS
      obtain ⟨U, Y, Z, hU, hB, hle⟩ :=
        theorem1_core n wt A B C (compl S) hP hS' (h2.elim Or.inl (fun h => Or.inr (Or.inl h)))
      refine ⟨U, Y, Z, ?_, hB, ?_⟩
      · rcases hU with h | h
        · exact Or.inr h
        · exact Or.inl (h.trans (compl_compl S))
      · rw [cut_compl] at hle; exact hle
    · have hnAS : ¬ Sub n A S := fun h => h1 (Or.inl h)
      have hnSA : ¬ Sub n S A := fun h => h1 (Or.inr h)
      have hnAc : ¬ Sub n A (compl S) := fun h => h2 (Or.inl h)
      have hncA : ¬ Sub n (compl S) A := fun h => h2 (Or.inr h)
      obtain ⟨x, hx, hxA, hxS⟩ := not_sub_ne n A (compl S) hnAc
      obtain ⟨y, hy, hyS, hyA⟩ := not_sub_ne n (compl S) A hncA
      refine theorem1_core n wt A B C S hP hS (Or.inr (Or.inr ⟨hnAS, hnSA, ⟨x, hx, hxA, ?_⟩, ⟨y, hy, hyA, ?_⟩⟩))
      · unfold compl at hxS; revert hxS; cases S x <;> decide
      · unfold compl at hyS; revert hyS; cases S y <;> decide

/-- The greedy 3-partition (V∖U, Y, Z) is a 3-partition, and its weight is d(S) + w(Y,Z). -/
theorem greedy_partition (S U Y Z : Nat → Bool) (hS : IsMinCut n wt S)
    (hU : U = S ∨ U = compl S) (hB : IsBip n U Y Z) :
    IsPart3 n (compl U) Y Z ∧ W2 n wt (compl U) Y Z = cut n wt S + cw n wt Y Z := by
  have hcU : cut n wt U = cut n wt S := by
    rcases hU with h | h <;> subst h
    · rfl
    · exact cut_compl n wt S
  have hpart : ∀ u, u < n → ((compl U u && !Y u && !Z u) || (!compl U u && Y u && !Z u) ||
      (!compl U u && !Y u && Z u)) = true := by
    intro u hu
    have := hB.1 u hu
    unfold compl
    revert this; cases U u <;> cases Y u <;> cases Z u <;> decide
  have hne : Ne n (compl U) := by
    rcases hU with h | h <;> subst h
    · exact hS.1.2
    · rw [compl_compl]; exact hS.1.1
  refine ⟨⟨hpart, hne, hB.2.1, hB.2.2⟩, ?_⟩
  have := cut_part n wt (compl U) Y Z hpart
  rw [cut_compl] at this
  unfold W2
  omega

/-! ## Corollaries 2 and 3, Proposition 5 -/

/-- **Corollary 2(b).** If w(B,C) ≥ λ for a 3-partition (A,B,C), the greedy 3-partition from any
global minimum cut weighs at most W(A,B,C); so greedy is exact when (A,B,C) is an optimum. -/
theorem cor2b (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S)
    (hBC : cut n wt S ≤ cw n wt B C) :
    ∃ U Y Z, (U = S ∨ U = compl S) ∧ IsBip n U Y Z ∧
      cut n wt S + cw n wt Y Z ≤ W2 n wt A B C := by
  obtain ⟨U, Y, Z, hU, hB, hle⟩ := theorem1 n wt A B C S hP hS
  have hA := cut_part n wt A B C hP.1
  refine ⟨U, Y, Z, hU, hB, ?_⟩
  unfold W2 at *
  omega

/-- Greedy is exact: under the hypothesis of Corollary 2(b), if (A,B,C) is an optimum then so is
the greedy 3-partition. -/
theorem greedy_exact (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S)
    (hBC : cut n wt S ≤ cw n wt B C)
    (hopt : ∀ A' B' C', IsPart3 n A' B' C' → W2 n wt A B C ≤ W2 n wt A' B' C') :
    ∃ A' B' C', IsPart3 n A' B' C' ∧ W2 n wt A' B' C' = W2 n wt A B C ∧
      (A' = compl S ∨ A' = S) := by
  obtain ⟨U, Y, Z, hU, hB, hle⟩ := cor2b n wt A B C S hP hS hBC
  obtain ⟨hP', hW⟩ := greedy_partition n wt S U Y Z hS hU hB
  have := hopt _ _ _ hP'
  refine ⟨compl U, Y, Z, hP', by omega, ?_⟩
  rcases hU with h | h <;> subst h
  · exact Or.inl rfl
  · exact Or.inr (compl_compl S)

/-- **Corollary 2(a).** If two parts A, B of a 3-partition are joined by no edge, the greedy bound
W(A,B,C) holds. -/
theorem cor2a (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S)
    (hAB : cw n wt A B = 0) :
    ∃ U Y Z, (U = S ∨ U = compl S) ∧ IsBip n U Y Z ∧
      cut n wt S + cw n wt Y Z ≤ W2 n wt A B C := by
  -- d(A) = w(A,C) ≥ λ, so apply Corollary 2(b) to the partition (B, A, C) and its pair (A, C)
  have hA := cut_part n wt A B C hP.1
  have hmin := hS.2 A (part_proper_A n A B C hP)
  have hP' := part_perm1 n A B C hP
  obtain ⟨U, Y, Z, hU, hB, hle⟩ := cor2b n wt B A C S hP' hS (by omega)
  refine ⟨U, Y, Z, hU, hB, ?_⟩
  have e := cw_comm n wt B A
  unfold W2 at *
  omega

/-- **Corollary 3** (the 4/3 bound): 3·greedy(S) ≤ 4·W(A,B,C) for every 3-partition. -/
theorem cor3 (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S) :
    ∃ U Y Z, (U = S ∨ U = compl S) ∧ IsBip n U Y Z ∧
      3 * (cut n wt S + cw n wt Y Z) ≤ 4 * W2 n wt A B C := by
  have hA := cut_part n wt A B C hP.1
  have hPB := part_perm1 n A B C hP
  have hPC := part_perm2 n A B C hP
  have hB := cut_part n wt B A C hPB.1
  have hC := cut_part n wt C A B hPC.1
  have mA := hS.2 A (part_proper_A n A B C hP)
  have mB := hS.2 B (part_proper_A n B A C hPB)
  have mC := hS.2 C (part_proper_A n C A B hPC)
  have e1 := cw_comm n wt B A
  have e2 := cw_comm n wt C A
  have e3 := cw_comm n wt C B
  -- choose the part opposite the heaviest pair
  by_cases h1 : cw n wt A B ≤ cw n wt B C ∧ cw n wt A C ≤ cw n wt B C
  · obtain ⟨U, Y, Z, hU, hb, hle⟩ := theorem1 n wt A B C S hP hS
    refine ⟨U, Y, Z, hU, hb, ?_⟩
    unfold W2 at *
    omega
  · by_cases h2 : cw n wt A B ≤ cw n wt A C
    · -- heaviest pair (A,C): the opposite part is B
      obtain ⟨U, Y, Z, hU, hb, hle⟩ := theorem1 n wt B A C S hPB hS
      refine ⟨U, Y, Z, hU, hb, ?_⟩
      unfold W2 at *
      omega
    · -- heaviest pair (A,B): the opposite part is C
      obtain ⟨U, Y, Z, hU, hb, hle⟩ := theorem1 n wt C A B S hPC hS
      refine ⟨U, Y, Z, hU, hb, ?_⟩
      unfold W2 at *
      omega

/-- **Proposition 5.** For a hard 3-partition (all pair weights below λ = d(S)):
0 < w(X,Y) < λ, λ ≤ d(X) < 2λ, and 3λ/2 ≤ W < 3λ (all doubled). -/
theorem prop5 (A B C S : Nat → Bool) (hP : IsPart3 n A B C) (hS : IsMinCut n wt S)
    (hAB : cw n wt A B < cut n wt S) (hAC : cw n wt A C < cut n wt S) (hBC : cw n wt B C < cut n wt S) :
    0 < cw n wt A B ∧ 0 < cw n wt A C ∧ 0 < cw n wt B C ∧
    cut n wt S ≤ cut n wt A ∧ cut n wt A < 2 * cut n wt S ∧
    cut n wt S ≤ cut n wt B ∧ cut n wt B < 2 * cut n wt S ∧
    cut n wt S ≤ cut n wt C ∧ cut n wt C < 2 * cut n wt S ∧
    3 * cut n wt S ≤ 2 * W2 n wt A B C ∧ W2 n wt A B C < 3 * cut n wt S := by
  have hPB := part_perm1 n A B C hP
  have hPC := part_perm2 n A B C hP
  have hA := cut_part n wt A B C hP.1
  have hB := cut_part n wt B A C hPB.1
  have hC := cut_part n wt C A B hPC.1
  have mA := hS.2 A (part_proper_A n A B C hP)
  have mB := hS.2 B (part_proper_A n B A C hPB)
  have mC := hS.2 C (part_proper_A n C A B hPC)
  have e1 := cw_comm n wt B A
  have e2 := cw_comm n wt C A
  have e3 := cw_comm n wt C B
  unfold W2
  omega

/-! ## The merge lemmas (Lemmas 6 and 7) -/

/-- Core of Lemmas 6 and 7: if a ∈ A ∩ X and every subset of X containing a is at least as
heavy as X, then d(A∪X) + d(B∖X) + d(C∖X) ≤ d(A) + d(B) + d(C). -/
theorem merge_core (A B C X : Nat → Bool) (a : Nat) (ha : a < n) (hP : IsPart3 n A B C)
    (haA : A a = true) (haX : X a = true)
    (hX : ∀ Y, Sub n Y X → Y a = true → cut n wt X ≤ cut n wt Y) :
    cut n wt (union A X) + cut n wt (diff B X) + cut n wt (diff C X)
      ≤ cut n wt A + cut n wt B + cut n wt C := by
  have hBa : B a = false := by
    have := hP.1 a ha; revert this; rw [haA]; cases B a <;> cases C a <;> decide
  have hCa : C a = false := by
    have := hP.1 a ha; revert this; rw [haA]; cases B a <;> cases C a <;> decide
  have s1 := submodular n wt A X
  have s2 := posimodular n wt B X
  have s3 := posimodular n wt C X
  have m1 := hX (inter A X) (fun u _ h => by unfold inter at h; revert h; cases A u <;> cases X u <;> decide)
    (by unfold inter; rw [haA, haX]; rfl)
  have m2 := hX (diff X B) (fun u _ h => by unfold diff at h; revert h; cases X u <;> cases B u <;> decide)
    (by unfold diff; rw [haX, hBa]; rfl)
  have m3 := hX (diff X C) (fun u _ h => by unfold diff at h; revert h; cases X u <;> cases C u <;> decide)
    (by unfold diff; rw [haX, hCa]; rfl)
  omega

/-- The merged triple is a 3-partition when X misses a vertex of B and a vertex of C. -/
theorem merge_partition (A B C X : Nat → Bool) (hP : IsPart3 n A B C)
    (hb : ∃ b, b < n ∧ B b = true ∧ X b = false) (hc : ∃ c, c < n ∧ C c = true ∧ X c = false) :
    IsPart3 n (union A X) (diff B X) (diff C X) := by
  obtain ⟨a, ha, haA⟩ := hP.2.1
  obtain ⟨b, hb, hbB, hbX⟩ := hb
  obtain ⟨c, hc, hcC, hcX⟩ := hc
  refine ⟨fun u hu => ?_, ⟨a, ha, ?_⟩, ⟨b, hb, ?_⟩, ⟨c, hc, ?_⟩⟩
  · have := hP.1 u hu
    unfold union diff
    revert this; cases A u <;> cases B u <;> cases C u <;> cases X u <;> decide
  · unfold union; rw [haA]; rfl
  · unfold diff; rw [hbB, hbX]; rfl
  · unfold diff; rw [hcC, hcX]; rfl

/-- **Lemma 6.** Let (A,B,C) be a 3-partition, a ∈ A, and R a set meeting both B and C and avoiding
a. If X is the a-side of a minimum-weight cut separating a from R, then
(A ∪ X, B ∖ X, C ∖ X) is a 3-partition with W no larger. -/
theorem lemma6 (A B C X R : Nat → Bool) (a : Nat) (ha : a < n) (hP : IsPart3 n A B C)
    (haA : A a = true) (haX : X a = true) (hXR : ∀ u, u < n → R u = true → X u = false)
    (hRB : ∃ b, b < n ∧ B b = true ∧ R b = true) (hRC : ∃ c, c < n ∧ C c = true ∧ R c = true)
    (hmin : ∀ Y, Y a = true → (∀ u, u < n → R u = true → Y u = false) → cut n wt X ≤ cut n wt Y) :
    IsPart3 n (union A X) (diff B X) (diff C X) ∧
      W2 n wt (union A X) (diff B X) (diff C X) ≤ W2 n wt A B C := by
  have hX : ∀ Y, Sub n Y X → Y a = true → cut n wt X ≤ cut n wt Y := by
    intro Y hYX hYa
    apply hmin Y hYa
    intro u hu hR
    have := hXR u hu hR
    cases hY : Y u
    · rfl
    · have := hYX u hu hY; simp_all
  obtain ⟨b, hb, hbB, hbR⟩ := hRB
  obtain ⟨c, hc, hcC, hcR⟩ := hRC
  have hP' := merge_partition n A B C X hP ⟨b, hb, hbB, hXR b hb hbR⟩ ⟨c, hc, hcC, hXR c hc hcR⟩
  refine ⟨hP', ?_⟩
  have h1 := two_W2 n wt _ _ _ hP'
  have h2 := two_W2 n wt _ _ _ hP
  have h3 := merge_core n wt A B C X a ha hP haA haX hX
  omega

/-- **Lemma 7.** If X is a Gomory–Hu side containing s ∈ A (so every subset of X containing s is at
least as heavy as X) and X contains neither all of B nor all of C, then (A ∪ X, B ∖ X, C ∖ X) is a
3-partition with W no larger. -/
theorem lemma7 (A B C X : Nat → Bool) (s : Nat) (hs : s < n) (hP : IsPart3 n A B C)
    (hsA : A s = true) (hsX : X s = true)
    (hGH : ∀ Y, Sub n Y X → Y s = true → cut n wt X ≤ cut n wt Y)
    (hb : ∃ b, b < n ∧ B b = true ∧ X b = false) (hc : ∃ c, c < n ∧ C c = true ∧ X c = false) :
    IsPart3 n (union A X) (diff B X) (diff C X) ∧
      W2 n wt (union A X) (diff B X) (diff C X) ≤ W2 n wt A B C := by
  have hP' := merge_partition n A B C X hP hb hc
  refine ⟨hP', ?_⟩
  have h1 := two_W2 n wt _ _ _ hP'
  have h2 := two_W2 n wt _ _ _ hP
  have h3 := merge_core n wt A B C X s hs hP hsA hsX hGH
  omega

end Graph

/-! ## The k = 4 example of Section 6 (kernel evaluation)

A 4-cycle 0-1-2-3-0 with unit weights and a pendant vertex 4 attached to 0 by weight 2. With
weights counted twice: λ = 2 (doubled: 4) is attained by {4}; the minimum 4-partition has weight 4
(doubled: 8); and every 4-partition having {4} as a part weighs at least 5 (doubled: 10). -/

def exWt : Nat → Nat → Nat
  | 0, 1 => 1 | 1, 0 => 1 | 1, 2 => 1 | 2, 1 => 1 | 2, 3 => 1 | 3, 2 => 1
  | 3, 0 => 1 | 0, 3 => 1 | 0, 4 => 2 | 4, 0 => 2 | _, _ => 0

/-- Doubled weight of the partition given by a labelling (each vertex gets a label < 4). -/
def labWeight (lab : Nat → Nat) : Nat :=
  D 5 (fun u v => ind (lab u != lab v) * exWt u v)

/-- All labellings of 5 vertices with labels 0..3, as lists. -/
def allLabs : List (List Nat) :=
  ((List.range 4).flatMap fun a => (List.range 4).flatMap fun b => (List.range 4).flatMap fun c =>
    (List.range 4).flatMap fun d => (List.range 4).map fun e => [a, b, c, d, e])

def labOf (l : List Nat) : Nat → Nat := fun u => l.getD u 0

def usesAll (l : List Nat) : Bool := (List.range 4).all (fun k => l.contains k)

set_option maxRecDepth 200000 in
/-- Every global minimum cut has doubled weight 4, attained by {4}. -/
theorem example_k4_lambda :
    (List.range 32).all (fun m => m == 0 || m == 31 ||
      decide (4 ≤ cut 5 exWt (fun u => (m >>> u) % 2 == 1))) = true ∧
    cut 5 exWt (fun u => u == 4) = 4 := by
  decide +kernel

set_option maxRecDepth 200000 in
/-- The minimum 4-partition has doubled weight 8 (attained by {0,4},{1},{2},{3}), and every
4-partition with {4} as a part has doubled weight at least 10 (attained by {4},{0,1},{2},{3}),
so R_4({4}) = 5 > 4 = OPT_4. -/
theorem example_k4 :
    allLabs.all (fun l => !usesAll l || decide (8 ≤ labWeight (labOf l))) = true ∧
    labWeight (labOf [0, 1, 2, 3, 0]) = 8 ∧
    allLabs.all (fun l => !usesAll l ||
      !((List.range 4).all fun u => labOf l u != labOf l 4) ||
      decide (10 ≤ labWeight (labOf l))) = true ∧
    labWeight (labOf [0, 0, 1, 2, 3]) = 10 := by
  decide +kernel

end Greedy3Cut


==> anc/lean/README.md <==
# Lean 4 proofs

| File | Purpose |
| --- | --- |
| `GreedyCut.lean` | Theorem 1, Corollaries 2–3, Proposition 5, Lemmas 6–7 and the k = 4 example, for all n |
| `Theorem9.lean` | The verified proof for the instance of Theorem 9 |
| `lean_instance.py` | Checks any 7-vertex instance and generates its Lean proof |
| `Theorem9.template.lean` | Template used by the generator |
| `theorem9_instance.json` | The paper's instance, in the generator's input format |

## Theorem 1 and its consequences (`GreedyCut.lean`)

Run `lean GreedyCut.lean` (about 10 seconds). The file uses plain Lean 4 core, without Mathlib.

**Setting.**

- Vertices are the numbers 0, …, n−1, and edge weights are any function `wt : Nat → Nat → Nat`.
  This covers rational weights by scaling, and symmetry is not needed.
- Vertex sets are Boolean functions.
- Every weight is counted twice, which avoids halving: `cut X` is 2·d(X), `cw P Q` is 2·w(P,Q),
  and `W2 A B C` is 2·W(A,B,C). The paper's statements are homogeneous, so this changes nothing.

| Lean name | Paper |
| --- | --- |
| `posimodular`, `submodular`, `cut_compl` | cut-function facts used throughout |
| `theorem1` | Theorem 1: a bipartition (Y,Z) of S or V∖S with d(S) + w(Y,Z) ≤ max(d(S) + d(A), W(A,B,C)) |
| `greedy_partition` | the greedy 3-partition is a 3-partition of weight d(S) + w(Y,Z) |
| `cor2a`, `cor2b`, `greedy_exact` | Corollary 2 (a), (b), and exactness of greedy |
| `cor3` | Corollary 3, the 4/3 bound |
| `prop5` | Proposition 5 |
| `lemma6`, `lemma7` | the merge lemmas (Lemma 7 with the Gomory–Hu side property as hypothesis) |
| `example_k4_lambda`, `example_k4` | the 5-vertex example of Section 6, by kernel evaluation |

Theorem 10 (minimum k-cut) is not formalized. Its proof refines a partition by a cut and then merges
pieces to obtain exactly k parts, which needs counting machinery best done with Mathlib.

## Checking the Theorem 9 proof

`Theorem9.lean` machine-checks every claim of Theorem 9 (Gomory–Hu sides do not
suffice) for the 7-vertex instance with the weights printed in the paper,
scaled by 10^6 to natural numbers:

- the weighted edge connectivity is λ = 0.622248;
- the minimum-weight 3-partition is unique, with OPT = 1.032456, and hard
  (all pair weights below λ);
- the connectivity table λ(x,y) is correct;
- T is a Gomory–Hu cut tree, and the only one (over all 7^6 parent lists rooted at s);
- each tree edge has a unique minimum-weight cut;
- every 3-partition with a side of T as a part weighs at least
  F(T) = 1.035084 > OPT, and F(T) is attained.

Proofs are by `decide +kernel` (kernel evaluation) plus short structural proofs.
No `native_decide`, no `sorry`, no extra axioms; plain Lean core, no Mathlib.

1. Install elan (https://lean-lang.org/install/).
2. Put a file `lean-toolchain` in this folder containing `leanprover/lean4:v4.15.0`.
3. Run `lean Theorem9.lean`. It takes about 13 minutes and under 3 GB of memory;
   no output means success.

To confirm no unwanted axioms are used, append
`#print axioms Theorem9.sides_do_not_suffice` and check that
`Lean.ofReduceBool` does not appear.

## Checking another instance

Write the instance as JSON (see `theorem9_instance.json`):

```json
{
  "name": "MyInstance",
  "scale": 1000000,
  "vertices": ["s", "u0", "l0", "l1", "l2", "c0", "c1"],
  "edges": [["s", "u0", "0.364863"], ["u0", "c1", "0.327062"]]
}
```

- `name` becomes the Lean namespace (letters, digits, `_`).
- Exactly 7 vertices; the first is the root of the tree's parent list.
- Weights are decimals; multiplied by `scale` they must be positive integers.

Then run:

```
python3 lean_instance.py my_instance.json                        # report only
python3 lean_instance.py my_instance.json -o MyInstance.lean     # report + Lean file
lean MyInstance.lean
```

The script prints λ, the optimum, the tree, F(T) and an ok/FAIL line per claim.
It writes the Lean file only if every claim holds, since otherwise some theorem
in it would be false and Lean would reject it. Needs Python 3.8+ and
`Theorem9.template.lean` in the same folder.

The size (7 vertices) is fixed in the template; larger instances would need
the enumeration bounds changed and would take much longer to check.


==> anc/lean/Theorem9.lean <==
/-!
# Machine-checked verification of Theorem 9

The paper's Theorem 9: there is a weighted graph on 7 vertices with a unique
Gomory–Hu (cut) tree `T` and a unique minimum 3-partition, such that no part of
the optimum is a side of `T`, and every 3-partition having a side of `T` as a
part is strictly heavier than the optimum (so Kapoor's value `F(T)` exceeds OPT).

Weights are the six-decimal values printed in the paper, multiplied by `10^6`,
so all arithmetic is on natural numbers. Every statement is a bounded,
decidable proposition proved by `decide +kernel`: the Lean kernel itself
evaluates it. No `native_decide`, no axioms beyond Lean's core.

Vertex numbering: 0 = s, 1 = u₀, 2 = ℓ₀, 3 = ℓ₁, 4 = ℓ₂, 5 = c₀, 6 = c₁.
A vertex set is a bitmask `S < 128`; vertex `i` is in `S` iff bit `i` is set.
A labelling `c < 3^7` assigns vertex `i` the label `c / 3^i % 3`.
-/

set_option maxHeartbeats 0

namespace Theorem9

/-- The 13 weighted edges `(u, v, w)`, weights in units of `10^-6`. -/
def E : List (Nat × Nat × Nat) :=
  [(5,6,337164), (5,2,166989), (6,2,35652), (3,2,221789), (3,4,194170),
   (4,5,110311), (4,2,206713), (0,5,35930), (0,3,210285), (0,4,111054),
   (0,1,364863), (1,5,35173), (1,6,327062)]

/-- Membership of vertex `i` in the vertex set encoded by `S` (bit `i` of `S`).
Written with primitive `Nat` operations, which the kernel evaluates natively. -/
def mem (S i : Nat) : Bool := Nat.beq (Nat.land (Nat.shiftRight S i) 1) 1

/-- Cut weight `d(S)`: total weight of the edges with exactly one end in `S`. -/
def d (S : Nat) : Nat :=
  E.foldl (fun acc e => cond (xor (mem S e.1) (mem S e.2.1)) (Nat.add acc e.2.2) acc) 0

/-! ## Edge connectivity -/

def lam : Nat := 622248

/-- `λ = 0.622248`: every nonempty proper vertex set has cut weight at least
`lam`, and `{ℓ₂}` (bitmask 16) attains it. -/
theorem edge_connectivity :
    (∀ S, S < 128 → 0 < S → S < 127 → lam ≤ d S) ∧ d 16 = lam := by
  decide +kernel

/-! ## Minimum 3-partition -/

def lab (c i : Nat) : Nat := c / 3 ^ i % 3

/-- `c` uses all three labels, i.e. is a 3-partition. -/
def isPart (c : Nat) : Bool :=
  (List.range 7).any (lab c · == 0) && (List.range 7).any (lab c · == 1) &&
  (List.range 7).any (lab c · == 2)

/-- Weight of the 3-partition encoded by `c`. -/
def W (c : Nat) : Nat :=
  E.foldl (fun acc e => if lab c e.1 != lab c e.2.1 then acc + e.2.2 else acc) 0

/-- Two labellings induce the same partition. -/
def sameParts (c c' : Nat) : Bool :=
  (List.range 7).all fun i => (List.range 7).all fun j =>
    (lab c i == lab c j) == (lab c' i == lab c' j)

/-- The optimum `({s,u₀}, {ℓ₀,ℓ₁,ℓ₂}, {c₀,c₁})`:
labels 0,0,1,1,1,2,2, i.e. `9 + 27 + 81 + 2·243 + 2·729 = 2061`. -/
def copt : Nat := 2061

def OPT : Nat := 1032456

theorem copt_spec : isPart copt = true ∧ W copt = OPT := by decide +kernel

/-- `OPT = 1.032456` is the minimum weight of a 3-partition. -/
theorem optimal : ∀ c, c < 3 ^ 7 → isPart c = true → OPT ≤ W c := by
  decide +kernel

/-- The optimum is unique (as a partition). -/
theorem optimum_unique :
    ∀ c, c < 3 ^ 7 → isPart c = true → W c = OPT → sameParts c copt = true := by
  decide +kernel

/-! ## Hardness: all three pair weights are below `λ` -/

/-- Weight of the edges joining vertex sets `X` and `Y` (disjoint). -/
def pairW (X Y : Nat) : Nat :=
  E.foldl (fun acc e =>
    if (mem X e.1 && mem Y e.2.1) || (mem Y e.1 && mem X e.2.1) then acc + e.2.2
    else acc) 0

/-- Parts of the optimum as bitmasks: `{s,u₀} = 3`, `{ℓ₀,ℓ₁,ℓ₂} = 28`,
`{c₀,c₁} = 96`. -/
theorem hard :
    pairW 3 28 = 321339 ∧ pairW 3 96 = 398165 ∧ pairW 28 96 = 312952 ∧
    pairW 3 28 < lam ∧ pairW 3 96 < lam ∧ pairW 28 96 < lam := by
  decide +kernel

/-! ## Gomory–Hu trees as parent lists rooted at `s`

A spanning tree on `{0,…,6}` rooted at `0` is given by a parent list
`P = [0, p₁, …, p₆]`, `pᵢ` the parent of vertex `i`, such that following parents
from any vertex reaches `0`. Every spanning tree arises this way (root it at `s`),
so quantifying over all `7^6` choices of `p₁, …, p₆` covers all spanning trees. -/

def pget (P : List Nat) (j : Nat) : Nat := P.getD j 0

/-- Follow parents from `j` for at most `k` steps. -/
def upP (P : List Nat) : Nat → Nat → Nat
  | 0, j => j
  | k + 1, j => cond (Nat.beq j 0) 0 (upP P k (pget P j))

/-- Every vertex reaches the root within 6 steps, so the edges `{i, pᵢ}`
form a spanning tree. -/
def treeP (P : List Nat) : Bool :=
  Nat.beq (upP P 6 1) 0 && Nat.beq (upP P 6 2) 0 && Nat.beq (upP P 6 3) 0 &&
  Nat.beq (upP P 6 4) 0 && Nat.beq (upP P 6 5) 0 && Nat.beq (upP P 6 6) 0

/-- Walking up from `j` (at most `k` steps) passes through `i`. -/
def walk (P : List Nat) (i : Nat) : Nat → Nat → Bool
  | 0, j => Nat.beq j i
  | k + 1, j => Nat.beq j i || (!(Nat.beq j 0) && walk P i k (pget P j))

/-- The side of tree edge `{i, pᵢ}` containing `i`: the subtree of `i`, as a bitmask. -/
def subP (P : List Nat) (i : Nat) : Nat :=
  [(0, 1), (1, 2), (2, 4), (3, 8), (4, 16), (5, 32), (6, 64)].foldl
    (fun m jb => cond (walk P i 6 jb.1) (Nat.add m jb.2) m) 0

/-- Pairwise connectivities `λ(x,y)`, listed row by row. -/
def lamTab : List Nat :=
  [0, 713745, 631143, 626244, 622248, 685567, 699878,
   713745, 0, 631143, 626244, 622248, 685567, 699878,
   631143, 631143, 0, 626244, 622248, 631143, 631143,
   626244, 626244, 626244, 0, 622248, 626244, 626244,
   622248, 622248, 622248, 622248, 0, 622248, 622248,
   685567, 685567, 631143, 626244, 622248, 0, 685567,
   699878, 699878, 631143, 626244, 622248, 685567, 0]

def lamxy (x y : Nat) : Nat := lamTab.getD (7 * x + y) 0

/-- Least weight of a cut separating `x` from `y`, by direct minimisation
over all 128 vertex sets (the start value exceeds the total edge weight). -/
def lamC (x y : Nat) : Nat :=
  (List.range 128).foldl (fun m S => if mem S x != mem S y then min m (d S) else m) 10000000

/-- `lamTab` is correct: each entry is the minimum weight of an `x`–`y` cut. -/
theorem lamTab_correct :
    ∀ x, x < 7 → ∀ y, y < 7 → x ≠ y → lamxy x y = lamC x y := by
  decide +kernel

/-- Gomory–Hu (cut) tree: every tree edge `{i, pᵢ}` has a fundamental side
whose cut weight equals `λ(i, pᵢ)`, i.e. is a minimum-weight `i`–`pᵢ` cut. -/
def cutTreeP (P : List Nat) : Bool :=
  treeP P && [1, 2, 3, 4, 5, 6].all fun i => Nat.beq (d (subP P i)) (lamxy i (pget P i))

/-- The tree of the paper, the caterpillar with edges s–u₀, s–ℓ₀, s–ℓ₁, s–ℓ₂,
u₀–c₀, u₀–c₁: parents of `u₀, ℓ₀, ℓ₁, ℓ₂` are `s`, parents of `c₀, c₁` are `u₀`. -/
def PT : List Nat := [0, 0, 0, 0, 0, 1, 1]

/-- `T` is a Gomory–Hu cut tree, and its fundamental sides
`{u₀,c₀,c₁}, {ℓ₀}, {ℓ₁}, {ℓ₂}, {c₀}, {c₁}` have the stated weights. -/
theorem T_is_cut_tree :
    cutTreeP PT = true ∧
    (subP PT 1, subP PT 2, subP PT 3, subP PT 4, subP PT 5, subP PT 6) = (98, 4, 8, 16, 32, 64) ∧
    (d 98, d 4, d 8, d 16, d 32, d 64) =
      (713745, 631143, 626244, 622248, 685567, 699878) := by
  decide +kernel

/-- `allN n f` checks `f k` for every `k < n`, by structural recursion. -/
def allN : Nat → (Nat → Bool) → Bool
  | 0, _ => true
  | n + 1, f => f n && allN n f

theorem allN_spec : ∀ (n : Nat) (f : Nat → Bool), allN n f = true → ∀ k, k < n → f k = true
  | 0, _, _, k, hk => absurd hk (Nat.not_lt_zero k)
  | n + 1, f, h, k, hk => by
    simp only [allN, Bool.and_eq_true] at h
    by_cases hkn : k = n
    · subst hkn; exact h.1
    · exact allN_spec n f h.2 k (by omega)

/-- The exhaustive check behind uniqueness, for parents `p₁ = a`, `p₂ = b` of
`u₀, ℓ₀` fixed and `p₃, …, p₆` ranging over all `7^4` values. -/
def sliceCheck (a b : Nat) : Bool :=
  allN 7 fun p₃ => allN 7 fun p₄ => allN 7 fun p₅ => allN 7 fun p₆ =>
    !(cutTreeP [0, a, b, p₃, p₄, p₅, p₆]) ||
      (Nat.beq a 0 && Nat.beq b 0 && Nat.beq p₃ 0 && Nat.beq p₄ 0 && Nat.beq p₅ 1 && Nat.beq p₆ 1)

/-! The `7^6` parent lists are checked in 49 slices of `7^4`, one declaration
each, so that the kernel's caches stay small. -/

theorem slice_0_0 : sliceCheck 0 0 = true := by decide +kernel
theorem slice_0_1 : sliceCheck 0 1 = true := by decide +kernel
theorem slice_0_2 : sliceCheck 0 2 = true := by decide +kernel
theorem slice_0_3 : sliceCheck 0 3 = true := by decide +kernel
theorem slice_0_4 : sliceCheck 0 4 = true := by decide +kernel
theorem slice_0_5 : sliceCheck 0 5 = true := by decide +kernel
theorem slice_0_6 : sliceCheck 0 6 = true := by decide +kernel
theorem slice_1_0 : sliceCheck 1 0 = true := by decide +kernel
theorem slice_1_1 : sliceCheck 1 1 = true := by decide +kernel
theorem slice_1_2 : sliceCheck 1 2 = true := by decide +kernel
theorem slice_1_3 : sliceCheck 1 3 = true := by decide +kernel
theorem slice_1_4 : sliceCheck 1 4 = true := by decide +kernel
theorem slice_1_5 : sliceCheck 1 5 = true := by decide +kernel
theorem slice_1_6 : sliceCheck 1 6 = true := by decide +kernel
theorem slice_2_0 : sliceCheck 2 0 = true := by decide +kernel
theorem slice_2_1 : sliceCheck 2 1 = true := by decide +kernel
theorem slice_2_2 : sliceCheck 2 2 = true := by decide +kernel
theorem slice_2_3 : sliceCheck 2 3 = true := by decide +kernel
theorem slice_2_4 : sliceCheck 2 4 = true := by decide +kernel
theorem slice_2_5 : sliceCheck 2 5 = true := by decide +kernel
theorem slice_2_6 : sliceCheck 2 6 = true := by decide +kernel
theorem slice_3_0 : sliceCheck 3 0 = true := by decide +kernel
theorem slice_3_1 : sliceCheck 3 1 = true := by decide +kernel
theorem slice_3_2 : sliceCheck 3 2 = true := by decide +kernel
theorem slice_3_3 : sliceCheck 3 3 = true := by decide +kernel
theorem slice_3_4 : sliceCheck 3 4 = true := by decide +kernel
theorem slice_3_5 : sliceCheck 3 5 = true := by decide +kernel
theorem slice_3_6 : sliceCheck 3 6 = true := by decide +kernel
theorem slice_4_0 : sliceCheck 4 0 = true := by decide +kernel
theorem slice_4_1 : sliceCheck 4 1 = true := by decide +kernel
theorem slice_4_2 : sliceCheck 4 2 = true := by decide +kernel
theorem slice_4_3 : sliceCheck 4 3 = true := by decide +kernel
theorem slice_4_4 : sliceCheck 4 4 = true := by decide +kernel
theorem slice_4_5 : sliceCheck 4 5 = true := by decide +kernel
theorem slice_4_6 : sliceCheck 4 6 = true := by decide +kernel
theorem slice_5_0 : sliceCheck 5 0 = true := by decide +kernel
theorem slice_5_1 : sliceCheck 5 1 = true := by decide +kernel
theorem slice_5_2 : sliceCheck 5 2 = true := by decide +kernel
theorem slice_5_3 : sliceCheck 5 3 = true := by decide +kernel
theorem slice_5_4 : sliceCheck 5 4 = true := by decide +kernel
theorem slice_5_5 : sliceCheck 5 5 = true := by decide +kernel
theorem slice_5_6 : sliceCheck 5 6 = true := by decide +kernel
theorem slice_6_0 : sliceCheck 6 0 = true := by decide +kernel
theorem slice_6_1 : sliceCheck 6 1 = true := by decide +kernel
theorem slice_6_2 : sliceCheck 6 2 = true := by decide +kernel
theorem slice_6_3 : sliceCheck 6 3 = true := by decide +kernel
theorem slice_6_4 : sliceCheck 6 4 = true := by decide +kernel
theorem slice_6_5 : sliceCheck 6 5 = true := by decide +kernel
theorem slice_6_6 : sliceCheck 6 6 = true := by decide +kernel

theorem all_slices : ∀ a, a < 7 → ∀ b, b < 7 → sliceCheck a b = true
  | 0, _, b, hb =>
    match b, hb with
    | 0, _ => slice_0_0
    | 1, _ => slice_0_1
    | 2, _ => slice_0_2
    | 3, _ => slice_0_3
    | 4, _ => slice_0_4
    | 5, _ => slice_0_5
    | 6, _ => slice_0_6
    | _ + 7, h => absurd h (by omega)
  | 1, _, b, hb =>
    match b, hb with
    | 0, _ => slice_1_0
    | 1, _ => slice_1_1
    | 2, _ => slice_1_2
    | 3, _ => slice_1_3
    | 4, _ => slice_1_4
    | 5, _ => slice_1_5
    | 6, _ => slice_1_6
    | _ + 7, h => absurd h (by omega)
  | 2, _, b, hb =>
    match b, hb with
    | 0, _ => slice_2_0
    | 1, _ => slice_2_1
    | 2, _ => slice_2_2
    | 3, _ => slice_2_3
    | 4, _ => slice_2_4
    | 5, _ => slice_2_5
    | 6, _ => slice_2_6
    | _ + 7, h => absurd h (by omega)
  | 3, _, b, hb =>
    match b, hb with
    | 0, _ => slice_3_0
    | 1, _ => slice_3_1
    | 2, _ => slice_3_2
    | 3, _ => slice_3_3
    | 4, _ => slice_3_4
    | 5, _ => slice_3_5
    | 6, _ => slice_3_6
    | _ + 7, h => absurd h (by omega)
  | 4, _, b, hb =>
    match b, hb with
    | 0, _ => slice_4_0
    | 1, _ => slice_4_1
    | 2, _ => slice_4_2
    | 3, _ => slice_4_3
    | 4, _ => slice_4_4
    | 5, _ => slice_4_5
    | 6, _ => slice_4_6
    | _ + 7, h => absurd h (by omega)
  | 5, _, b, hb =>
    match b, hb with
    | 0, _ => slice_5_0
    | 1, _ => slice_5_1
    | 2, _ => slice_5_2
    | 3, _ => slice_5_3
    | 4, _ => slice_5_4
    | 5, _ => slice_5_5
    | 6, _ => slice_5_6
    | _ + 7, h => absurd h (by omega)
  | 6, _, b, hb =>
    match b, hb with
    | 0, _ => slice_6_0
    | 1, _ => slice_6_1
    | 2, _ => slice_6_2
    | 3, _ => slice_6_3
    | 4, _ => slice_6_4
    | 5, _ => slice_6_5
    | 6, _ => slice_6_6
    | _ + 7, h => absurd h (by omega)
  | _ + 7, h, _, _ => absurd h (by omega)

/-- Uniqueness of the Gomory–Hu tree: every cut tree on the seven vertices,
rooted at `s`, has the same parents as `T`, hence the same edges. -/
theorem cut_tree_unique (p₁ p₂ p₃ p₄ p₅ p₆ : Nat)
    (h₁ : p₁ < 7) (h₂ : p₂ < 7) (h₃ : p₃ < 7) (h₄ : p₄ < 7) (h₅ : p₅ < 7) (h₆ : p₆ < 7)
    (hc : cutTreeP [0, p₁, p₂, p₃, p₄, p₅, p₆] = true) :
    [0, p₁, p₂, p₃, p₄, p₅, p₆] = PT := by
  have h0 := all_slices p₁ h₁ p₂ h₂
  unfold sliceCheck at h0
  have h3 := allN_spec _ _ h0 p₃ h₃
  have h4 := allN_spec _ _ h3 p₄ h₄
  have h5 := allN_spec _ _ h4 p₅ h₅
  have h6 := allN_spec _ _ h5 p₆ h₆
  simp only [hc, Bool.not_true, Bool.false_or, Bool.and_eq_true] at h6
  obtain ⟨⟨⟨⟨⟨e₁, e₂⟩, e₃⟩, e₄⟩, e₅⟩, e₆⟩ := h6
  rw [Nat.eq_of_beq_eq_true e₁, Nat.eq_of_beq_eq_true e₂, Nat.eq_of_beq_eq_true e₃,
    Nat.eq_of_beq_eq_true e₄, Nat.eq_of_beq_eq_true e₅, Nat.eq_of_beq_eq_true e₆]
  rfl

/-- The minimum-weight cut for each edge of `T` is unique. -/
theorem unique_min_cuts :
    ∀ i, i < 6 → ∀ S, S < 128 → mem S (i + 1) = true → mem S (pget PT (i + 1)) = false →
      d S = d (subP PT (i + 1)) → S = subP PT (i + 1) := by
  decide +kernel

/-! ## Gomory–Hu sides do not suffice -/

/-- Bitmask of the part with label `k` in labelling `c`. -/
def block (c k : Nat) : Nat :=
  (List.range 7).foldl (fun m i => if lab c i == k then m + 2 ^ i else m) 0

/-- `X` is a side of `T`: a fundamental side or its complement. -/
def isSide (X : Nat) : Bool :=
  (List.range 6).any fun k => X == subP PT (k + 1) || X == 127 - subP PT (k + 1)

def hasSidePart (c : Nat) : Bool := (List.range 3).any fun k => isSide (block c k)

def FT : Nat := 1035084

/-- **Theorem 9.** Every 3-partition having a side of `T` as a part weighs at
least `F(T) = 1.035084`, which is attained and exceeds `OPT = 1.032456`.
In particular no part of the optimum is a side of `T`. -/
theorem sides_do_not_suffice :
    (∀ c, c < 3 ^ 7 → isPart c = true → hasSidePart c = true → FT ≤ W c) ∧
    -- attained by `({s}, {u₀,c₀,c₁}, {ℓ₀,ℓ₁,ℓ₂})`, labels 0,1,2,2,2,1,1
    (isPart 1209 = true ∧ hasSidePart 1209 = true ∧ W 1209 = FT) ∧
    OPT < FT ∧ hasSidePart copt = false := by
  decide +kernel

end Theorem9


==> anc/lean/Theorem9.template.lean <==
/-!
# Machine-checked verification of Theorem 9{{TITLE_SUFFIX}}

The paper's Theorem 9: there is a weighted graph on 7 vertices with a unique
Gomory–Hu (cut) tree `T` and a unique minimum 3-partition, such that no part of
the optimum is a side of `T`, and every 3-partition having a side of `T` as a
part is strictly heavier than the optimum (so Kapoor's value `F(T)` exceeds OPT).

{{WEIGHT_NOTE}} Every statement is a bounded,
decidable proposition proved by `decide +kernel`: the Lean kernel itself
evaluates it. No `native_decide`, no axioms beyond Lean's core.

Vertex numbering: {{LEGEND}}.
A vertex set is a bitmask `S < 128`; vertex `i` is in `S` iff bit `i` is set.
A labelling `c < 3^7` assigns vertex `i` the label `c / 3^i % 3`.
-/

set_option maxHeartbeats 0

namespace {{NS}}

/-- The {{NEDGES}} weighted edges `(u, v, w)`{{UNIT_NOTE}}. -/
def E : List (Nat × Nat × Nat) :=
{{EDGES}}

/-- Membership of vertex `i` in the vertex set encoded by `S` (bit `i` of `S`).
Written with primitive `Nat` operations, which the kernel evaluates natively. -/
def mem (S i : Nat) : Bool := Nat.beq (Nat.land (Nat.shiftRight S i) 1) 1

/-- Cut weight `d(S)`: total weight of the edges with exactly one end in `S`. -/
def d (S : Nat) : Nat :=
  E.foldl (fun acc e => cond (xor (mem S e.1) (mem S e.2.1)) (Nat.add acc e.2.2) acc) 0

/-! ## Edge connectivity -/

def lam : Nat := {{LAM}}

/-- `λ = {{LAM_TXT}}`: every nonempty proper vertex set has cut weight at least
`lam`, and `{{LAMSET_DESC}}` (bitmask {{LAMSET}}) attains it. -/
theorem edge_connectivity :
    (∀ S, S < 128 → 0 < S → S < 127 → lam ≤ d S) ∧ d {{LAMSET}} = lam := by
  decide +kernel

/-! ## Minimum 3-partition -/

def lab (c i : Nat) : Nat := c / 3 ^ i % 3

/-- `c` uses all three labels, i.e. is a 3-partition. -/
def isPart (c : Nat) : Bool :=
  (List.range 7).any (lab c · == 0) && (List.range 7).any (lab c · == 1) &&
  (List.range 7).any (lab c · == 2)

/-- Weight of the 3-partition encoded by `c`. -/
def W (c : Nat) : Nat :=
  E.foldl (fun acc e => if lab c e.1 != lab c e.2.1 then acc + e.2.2 else acc) 0

/-- Two labellings induce the same partition. -/
def sameParts (c c' : Nat) : Bool :=
  (List.range 7).all fun i => (List.range 7).all fun j =>
    (lab c i == lab c j) == (lab c' i == lab c' j)

/-- The optimum `{{OPT_DESC}}`:
labels {{OPT_LABELS}}, i.e. `c = Σ label(i)·3^i = {{COPT}}`. -/
def copt : Nat := {{COPT}}

def OPT : Nat := {{OPT}}

theorem copt_spec : isPart copt = true ∧ W copt = OPT := by decide +kernel

/-- `OPT = {{OPT_TXT}}` is the minimum weight of a 3-partition. -/
theorem optimal : ∀ c, c < 3 ^ 7 → isPart c = true → OPT ≤ W c := by
  decide +kernel

/-- The optimum is unique (as a partition). -/
theorem optimum_unique :
    ∀ c, c < 3 ^ 7 → isPart c = true → W c = OPT → sameParts c copt = true := by
  decide +kernel

/-! ## Hardness: all three pair weights are below `λ` -/

/-- Weight of the edges joining vertex sets `X` and `Y` (disjoint). -/
def pairW (X Y : Nat) : Nat :=
  E.foldl (fun acc e =>
    if (mem X e.1 && mem Y e.2.1) || (mem Y e.1 && mem X e.2.1) then acc + e.2.2
    else acc) 0

/-- Parts of the optimum as bitmasks: {{PARTS_DESC}}. -/
theorem hard :
    pairW {{MA}} {{MB}} = {{WAB}} ∧ pairW {{MA}} {{MC}} = {{WAC}} ∧ pairW {{MB}} {{MC}} = {{WBC}} ∧
    pairW {{MA}} {{MB}} < lam ∧ pairW {{MA}} {{MC}} < lam ∧ pairW {{MB}} {{MC}} < lam := by
  decide +kernel

/-! ## Gomory–Hu trees as parent lists rooted at `s`

A spanning tree on `{0,…,6}` rooted at `0` is given by a parent list
`P = [0, p₁, …, p₆]`, `pᵢ` the parent of vertex `i`, such that following parents
from any vertex reaches `0`. Every spanning tree arises this way (root it at `s`),
so quantifying over all `7^6` choices of `p₁, …, p₆` covers all spanning trees. -/

def pget (P : List Nat) (j : Nat) : Nat := P.getD j 0

/-- Follow parents from `j` for at most `k` steps. -/
def upP (P : List Nat) : Nat → Nat → Nat
  | 0, j => j
  | k + 1, j => cond (Nat.beq j 0) 0 (upP P k (pget P j))

/-- Every vertex reaches the root within 6 steps, so the edges `{i, pᵢ}`
form a spanning tree. -/
def treeP (P : List Nat) : Bool :=
  Nat.beq (upP P 6 1) 0 && Nat.beq (upP P 6 2) 0 && Nat.beq (upP P 6 3) 0 &&
  Nat.beq (upP P 6 4) 0 && Nat.beq (upP P 6 5) 0 && Nat.beq (upP P 6 6) 0

/-- Walking up from `j` (at most `k` steps) passes through `i`. -/
def walk (P : List Nat) (i : Nat) : Nat → Nat → Bool
  | 0, j => Nat.beq j i
  | k + 1, j => Nat.beq j i || (!(Nat.beq j 0) && walk P i k (pget P j))

/-- The side of tree edge `{i, pᵢ}` containing `i`: the subtree of `i`, as a bitmask. -/
def subP (P : List Nat) (i : Nat) : Nat :=
  [(0, 1), (1, 2), (2, 4), (3, 8), (4, 16), (5, 32), (6, 64)].foldl
    (fun m jb => cond (walk P i 6 jb.1) (Nat.add m jb.2) m) 0

/-- Pairwise connectivities `λ(x,y)`, listed row by row. -/
def lamTab : List Nat :=
{{LAMTAB}}

def lamxy (x y : Nat) : Nat := lamTab.getD (7 * x + y) 0

/-- Least weight of a cut separating `x` from `y`, by direct minimisation
over all 128 vertex sets (the start value exceeds the total edge weight). -/
def lamC (x y : Nat) : Nat :=
  (List.range 128).foldl (fun m S => if mem S x != mem S y then min m (d S) else m) {{BIG}}

/-- `lamTab` is correct: each entry is the minimum weight of an `x`–`y` cut. -/
theorem lamTab_correct :
    ∀ x, x < 7 → ∀ y, y < 7 → x ≠ y → lamxy x y = lamC x y := by
  decide +kernel

/-- Gomory–Hu (cut) tree: every tree edge `{i, pᵢ}` has a fundamental side
whose cut weight equals `λ(i, pᵢ)`, i.e. is a minimum-weight `i`–`pᵢ` cut. -/
def cutTreeP (P : List Nat) : Bool :=
  treeP P && [1, 2, 3, 4, 5, 6].all fun i => Nat.beq (d (subP P i)) (lamxy i (pget P i))

/-- The tree `T`, with edges {{TREE_DESC}}, as a parent list rooted at vertex 0. -/
def PT : List Nat := {{PT}}

/-- `T` is a Gomory–Hu cut tree, and its fundamental sides
`{{SIDES_DESC}}` have the stated weights. -/
theorem T_is_cut_tree :
    cutTreeP PT = true ∧
    (subP PT 1, subP PT 2, subP PT 3, subP PT 4, subP PT 5, subP PT 6) = {{SIDES}} ∧
    {{DSIDES}} =
      {{SIDEW}} := by
  decide +kernel

/-- `allN n f` checks `f k` for every `k < n`, by structural recursion. -/
def allN : Nat → (Nat → Bool) → Bool
  | 0, _ => true
  | n + 1, f => f n && allN n f

theorem allN_spec : ∀ (n : Nat) (f : Nat → Bool), allN n f = true → ∀ k, k < n → f k = true
  | 0, _, _, k, hk => absurd hk (Nat.not_lt_zero k)
  | n + 1, f, h, k, hk => by
    simp only [allN, Bool.and_eq_true] at h
    by_cases hkn : k = n
    · subst hkn; exact h.1
    · exact allN_spec n f h.2 k (by omega)

/-- The exhaustive check behind uniqueness, for parents `p₁ = a`, `p₂ = b` of
vertices 1 and 2 fixed and `p₃, …, p₆` ranging over all `7^4` values. -/
def sliceCheck (a b : Nat) : Bool :=
  allN 7 fun p₃ => allN 7 fun p₄ => allN 7 fun p₅ => allN 7 fun p₆ =>
    !(cutTreeP [0, a, b, p₃, p₄, p₅, p₆]) ||
      ({{PTBEQ}})

/-! The `7^6` parent lists are checked in 49 slices of `7^4`, one declaration
each, so that the kernel's caches stay small. -/

theorem slice_0_0 : sliceCheck 0 0 = true := by decide +kernel
theorem slice_0_1 : sliceCheck 0 1 = true := by decide +kernel
theorem slice_0_2 : sliceCheck 0 2 = true := by decide +kernel
theorem slice_0_3 : sliceCheck 0 3 = true := by decide +kernel
theorem slice_0_4 : sliceCheck 0 4 = true := by decide +kernel
theorem slice_0_5 : sliceCheck 0 5 = true := by decide +kernel
theorem slice_0_6 : sliceCheck 0 6 = true := by decide +kernel
theorem slice_1_0 : sliceCheck 1 0 = true := by decide +kernel
theorem slice_1_1 : sliceCheck 1 1 = true := by decide +kernel
theorem slice_1_2 : sliceCheck 1 2 = true := by decide +kernel
theorem slice_1_3 : sliceCheck 1 3 = true := by decide +kernel
theorem slice_1_4 : sliceCheck 1 4 = true := by decide +kernel
theorem slice_1_5 : sliceCheck 1 5 = true := by decide +kernel
theorem slice_1_6 : sliceCheck 1 6 = true := by decide +kernel
theorem slice_2_0 : sliceCheck 2 0 = true := by decide +kernel
theorem slice_2_1 : sliceCheck 2 1 = true := by decide +kernel
theorem slice_2_2 : sliceCheck 2 2 = true := by decide +kernel
theorem slice_2_3 : sliceCheck 2 3 = true := by decide +kernel
theorem slice_2_4 : sliceCheck 2 4 = true := by decide +kernel
theorem slice_2_5 : sliceCheck 2 5 = true := by decide +kernel
theorem slice_2_6 : sliceCheck 2 6 = true := by decide +kernel
theorem slice_3_0 : sliceCheck 3 0 = true := by decide +kernel
theorem slice_3_1 : sliceCheck 3 1 = true := by decide +kernel
theorem slice_3_2 : sliceCheck 3 2 = true := by decide +kernel
theorem slice_3_3 : sliceCheck 3 3 = true := by decide +kernel
theorem slice_3_4 : sliceCheck 3 4 = true := by decide +kernel
theorem slice_3_5 : sliceCheck 3 5 = true := by decide +kernel
theorem slice_3_6 : sliceCheck 3 6 = true := by decide +kernel
theorem slice_4_0 : sliceCheck 4 0 = true := by decide +kernel
theorem slice_4_1 : sliceCheck 4 1 = true := by decide +kernel
theorem slice_4_2 : sliceCheck 4 2 = true := by decide +kernel
theorem slice_4_3 : sliceCheck 4 3 = true := by decide +kernel
theorem slice_4_4 : sliceCheck 4 4 = true := by decide +kernel
theorem slice_4_5 : sliceCheck 4 5 = true := by decide +kernel
theorem slice_4_6 : sliceCheck 4 6 = true := by decide +kernel
theorem slice_5_0 : sliceCheck 5 0 = true := by decide +kernel
theorem slice_5_1 : sliceCheck 5 1 = true := by decide +kernel
theorem slice_5_2 : sliceCheck 5 2 = true := by decide +kernel
theorem slice_5_3 : sliceCheck 5 3 = true := by decide +kernel
theorem slice_5_4 : sliceCheck 5 4 = true := by decide +kernel
theorem slice_5_5 : sliceCheck 5 5 = true := by decide +kernel
theorem slice_5_6 : sliceCheck 5 6 = true := by decide +kernel
theorem slice_6_0 : sliceCheck 6 0 = true := by decide +kernel
theorem slice_6_1 : sliceCheck 6 1 = true := by decide +kernel
theorem slice_6_2 : sliceCheck 6 2 = true := by decide +kernel
theorem slice_6_3 : sliceCheck 6 3 = true := by decide +kernel
theorem slice_6_4 : sliceCheck 6 4 = true := by decide +kernel
theorem slice_6_5 : sliceCheck 6 5 = true := by decide +kernel
theorem slice_6_6 : sliceCheck 6 6 = true := by decide +kernel

theorem all_slices : ∀ a, a < 7 → ∀ b, b < 7 → sliceCheck a b = true
  | 0, _, b, hb =>
    match b, hb with
    | 0, _ => slice_0_0
    | 1, _ => slice_0_1
    | 2, _ => slice_0_2
    | 3, _ => slice_0_3
    | 4, _ => slice_0_4
    | 5, _ => slice_0_5
    | 6, _ => slice_0_6
    | _ + 7, h => absurd h (by omega)
  | 1, _, b, hb =>
    match b, hb with
    | 0, _ => slice_1_0
    | 1, _ => slice_1_1
    | 2, _ => slice_1_2
    | 3, _ => slice_1_3
    | 4, _ => slice_1_4
    | 5, _ => slice_1_5
    | 6, _ => slice_1_6
    | _ + 7, h => absurd h (by omega)
  | 2, _, b, hb =>
    match b, hb with
    | 0, _ => slice_2_0
    | 1, _ => slice_2_1
    | 2, _ => slice_2_2
    | 3, _ => slice_2_3
    | 4, _ => slice_2_4
    | 5, _ => slice_2_5
    | 6, _ => slice_2_6
    | _ + 7, h => absurd h (by omega)
  | 3, _, b, hb =>
    match b, hb with
    | 0, _ => slice_3_0
    | 1, _ => slice_3_1
    | 2, _ => slice_3_2
    | 3, _ => slice_3_3
    | 4, _ => slice_3_4
    | 5, _ => slice_3_5
    | 6, _ => slice_3_6
    | _ + 7, h => absurd h (by omega)
  | 4, _, b, hb =>
    match b, hb with
    | 0, _ => slice_4_0
    | 1, _ => slice_4_1
    | 2, _ => slice_4_2
    | 3, _ => slice_4_3
    | 4, _ => slice_4_4
    | 5, _ => slice_4_5
    | 6, _ => slice_4_6
    | _ + 7, h => absurd h (by omega)
  | 5, _, b, hb =>
    match b, hb with
    | 0, _ => slice_5_0
    | 1, _ => slice_5_1
    | 2, _ => slice_5_2
    | 3, _ => slice_5_3
    | 4, _ => slice_5_4
    | 5, _ => slice_5_5
    | 6, _ => slice_5_6
    | _ + 7, h => absurd h (by omega)
  | 6, _, b, hb =>
    match b, hb with
    | 0, _ => slice_6_0
    | 1, _ => slice_6_1
    | 2, _ => slice_6_2
    | 3, _ => slice_6_3
    | 4, _ => slice_6_4
    | 5, _ => slice_6_5
    | 6, _ => slice_6_6
    | _ + 7, h => absurd h (by omega)
  | _ + 7, h, _, _ => absurd h (by omega)

/-- Uniqueness of the Gomory–Hu tree: every cut tree on the seven vertices,
rooted at `s`, has the same parents as `T`, hence the same edges. -/
theorem cut_tree_unique (p₁ p₂ p₃ p₄ p₅ p₆ : Nat)
    (h₁ : p₁ < 7) (h₂ : p₂ < 7) (h₃ : p₃ < 7) (h₄ : p₄ < 7) (h₅ : p₅ < 7) (h₆ : p₆ < 7)
    (hc : cutTreeP [0, p₁, p₂, p₃, p₄, p₅, p₆] = true) :
    [0, p₁, p₂, p₃, p₄, p₅, p₆] = PT := by
  have h0 := all_slices p₁ h₁ p₂ h₂
  unfold sliceCheck at h0
  have h3 := allN_spec _ _ h0 p₃ h₃
  have h4 := allN_spec _ _ h3 p₄ h₄
  have h5 := allN_spec _ _ h4 p₅ h₅
  have h6 := allN_spec _ _ h5 p₆ h₆
  simp only [hc, Bool.not_true, Bool.false_or, Bool.and_eq_true] at h6
  obtain ⟨⟨⟨⟨⟨e₁, e₂⟩, e₃⟩, e₄⟩, e₅⟩, e₆⟩ := h6
  rw [Nat.eq_of_beq_eq_true e₁, Nat.eq_of_beq_eq_true e₂, Nat.eq_of_beq_eq_true e₃,
    Nat.eq_of_beq_eq_true e₄, Nat.eq_of_beq_eq_true e₅, Nat.eq_of_beq_eq_true e₆]
  rfl

/-- The minimum-weight cut for each edge of `T` is unique. -/
theorem unique_min_cuts :
    ∀ i, i < 6 → ∀ S, S < 128 → mem S (i + 1) = true → mem S (pget PT (i + 1)) = false →
      d S = d (subP PT (i + 1)) → S = subP PT (i + 1) := by
  decide +kernel

/-! ## Gomory–Hu sides do not suffice -/

/-- Bitmask of the part with label `k` in labelling `c`. -/
def block (c k : Nat) : Nat :=
  (List.range 7).foldl (fun m i => if lab c i == k then m + 2 ^ i else m) 0

/-- `X` is a side of `T`: a fundamental side or its complement. -/
def isSide (X : Nat) : Bool :=
  (List.range 6).any fun k => X == subP PT (k + 1) || X == 127 - subP PT (k + 1)

def hasSidePart (c : Nat) : Bool := (List.range 3).any fun k => isSide (block c k)

def FT : Nat := {{FT}}

/-- **Theorem 9.** Every 3-partition having a side of `T` as a part weighs at
least `F(T) = {{FT_TXT}}`, which is attained and exceeds `OPT = {{OPT_TXT}}`.
In particular no part of the optimum is a side of `T`. -/
theorem sides_do_not_suffice :
    (∀ c, c < 3 ^ 7 → isPart c = true → hasSidePart c = true → FT ≤ W c) ∧
    -- attained by `{{WIT_DESC}}`, labels {{WIT_LABELS}}
    (isPart {{WIT}} = true ∧ hasSidePart {{WIT}} = true ∧ W {{WIT}} = FT) ∧
    OPT < FT ∧ hasSidePart copt = false := by
  decide +kernel

end {{NS}}


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.15.0


==> anc/lean/lean_instance.py <==
#!/usr/bin/env python3
"""Check a 7-vertex instance for the Theorem 9 properties and generate its Lean proof.

Usage:
    python3 lean_instance.py INSTANCE.json                  # report only
    python3 lean_instance.py INSTANCE.json -o Out.lean      # report, then write the Lean file

INSTANCE.json:
    {
      "name": "MyInstance",            # Lean namespace (letters, digits, _)
      "scale": 1000000,                # weights are multiplied by this to get integers
      "vertices": ["s", "u0", ...],    # exactly 7 names; the first is the root of T
      "edges": [["s", "u0", "0.364863"], ...]   # weights as decimal strings or numbers
    }
Optional keys: "title_suffix", "weight_note".

The Lean file is written only if every claim of Theorem 9 holds, because otherwise
some of its theorems would be false and Lean would (correctly) reject them:
  - the minimum-weight 3-partition is unique and hard (all pair weights < lambda);
  - the Gomory-Hu (cut) tree T is unique, and each of its edges has a unique
    minimum-weight cut;
  - F(T), the least weight of a 3-partition having a side of T as a part, exceeds OPT.
The generated file is then checked with `lean Out.lean` (about 13 minutes).
"""
import argparse, itertools, json, re, sys
from decimal import Decimal
from pathlib import Path

N = 7
FULL = (1 << N) - 1
TEMPLATE = Path(__file__).with_name("Theorem9.template.lean")


def load(path):
    inst = json.loads(Path(path).read_text(encoding="utf-8"))
    V = inst["vertices"]
    if len(V) != N or len(set(V)) != N:
        sys.exit("error: exactly 7 distinct vertex names are required")
    ix = {v: i for i, v in enumerate(V)}
    scale = int(inst.get("scale", 1))
    E = {}
    for u, v, w in inst["edges"]:
        if u not in ix or v not in ix or u == v:
            sys.exit(f"error: bad edge {u}-{v}")
        wi = Decimal(str(w)) * scale
        if wi != wi.to_integral_value() or wi <= 0:
            sys.exit(f"error: weight {w} of {u}-{v} is not a positive multiple of 1/{scale}")
        key = (ix[u], ix[v])
        if key in E or key[::-1] in E:
            sys.exit(f"error: duplicate edge {u}-{v}")
        E[key] = int(wi)
    return inst, V, scale, E


def analyse(V, E):
    cut = [0] * (1 << N)
    for S in range(1 << N):
        cut[S] = sum(w for (a, b), w in E.items() if ((S >> a) & 1) != ((S >> b) & 1))
    lam = min(cut[S] for S in range(1, FULL))
    lamset = min(S for S in range(1, FULL) if cut[S] == lam)
    lxy = [[0 if x == y else min(cut[S] for S in range(1 << N) if ((S >> x) & 1) != ((S >> y) & 1))
            for y in range(N)] for x in range(N)]

    def lab(c, i): return c // 3 ** i % 3
    def W(c): return sum(w for (a, b), w in E.items() if lab(c, a) != lab(c, b))
    def blocks(c): return [sum(1 << i for i in range(N) if lab(c, i) == k) for k in range(3)]
    parts = [c for c in range(3 ** N) if len({lab(c, i) for i in range(N)}) == 3]
    opt = min(W(c) for c in parts)
    optp = {frozenset(blocks(c)) for c in parts if W(c) == opt}

    # all cut trees, as parent lists rooted at vertex 0
    def subtree(P, i):
        out = 0
        for j in range(N):
            k = j
            for _ in range(N):
                if k == i: out |= 1 << j; break
                if k == 0: break
                k = P[k]
        return out
    def is_tree(P):
        for j in range(1, N):
            k, steps = j, 0
            while k != 0 and steps < 6: k, steps = P[k], steps + 1
            if k != 0: return False
        return True
    trees = []
    for ps in itertools.product(range(N), repeat=N - 1):
        P = (0,) + ps
        if is_tree(P) and all(cut[subtree(P, i)] == lxy[i][P[i]] for i in range(1, N)):
            trees.append(P)
    return dict(cut=cut, lam=lam, lamset=lamset, lxy=lxy, lab=lab, W=W, blocks=blocks,
                parts=parts, opt=opt, optp=optp, trees=trees, subtree=subtree)


def main():
    ap = argparse.ArgumentParser(description=__doc__, formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument("instance")
    ap.add_argument("-o", "--out", help="write the Lean proof to this file")
    args = ap.parse_args()
    inst, V, scale, E = load(args.instance)
    A = analyse(V, E)
    cut, lam, opt, lab, W, blocks = A["cut"], A["lam"], A["opt"], A["lab"], A["W"], A["blocks"]
    digits = len(str(scale)) - 1 if scale > 1 else 0
    txt = lambda x: f"{Decimal(x) / scale:.{digits}f}"
    name = lambda S: "{" + ",".join(V[i] for i in range(N) if (S >> i) & 1) + "}"
    ok = True
    def check(cond, msg):
        nonlocal ok
        print(("  ok    " if cond else "  FAIL  ") + msg)
        ok &= bool(cond)

    print(f"Instance '{inst.get('name', 'Theorem9')}': {len(E)} edges, total weight {txt(sum(E.values()))}")
    print(f"  lambda = {txt(lam)}, attained by {name(A['lamset'])}")
    check(all(cut[S] > 0 for S in range(1, FULL)), "graph is connected")
    check(len(A["optp"]) == 1, f"minimum-weight 3-partition is unique (OPT = {txt(opt)}; {len(A['optp'])} optimum/optima)")
    copt = next(c for c in A["parts"] if W(c) == opt)
    # canonical labelling: vertex 0 gets label 0, then labels in order of first appearance
    order = []
    for i in range(N):
        if lab(copt, i) not in order: order.append(lab(copt, i))
    relabel = {old: new for new, old in enumerate(order)}
    copt = sum(relabel[lab(copt, i)] * 3 ** i for i in range(N))
    MA, MB, MC = blocks(copt)
    pw = lambda X, Y: sum(w for (a, b), w in E.items()
                          if ((X >> a) & 1 and (Y >> b) & 1) or ((Y >> a) & 1 and (X >> b) & 1))
    WAB, WAC, WBC = pw(MA, MB), pw(MA, MC), pw(MB, MC)
    print(f"  optimum: {name(MA)}, {name(MB)}, {name(MC)}; pair weights {txt(WAB)}, {txt(WAC)}, {txt(WBC)}")
    check(max(WAB, WAC, WBC) < lam, "optimum is hard (every pair weight < lambda)")
    check(len(A["trees"]) == 1, f"Gomory-Hu cut tree is unique ({len(A['trees'])} found)")
    if not A["trees"]:
        sys.exit("no cut tree found (should be impossible)")
    PT = A["trees"][0]
    subs = [A["subtree"](PT, i) for i in range(1, N)]
    print("  tree T: " + ", ".join(f"{V[i]}–{V[PT[i]]} ({txt(cut[subs[i-1]])})" for i in range(1, N)))
    uniq = all(sum(1 for S in range(1 << N) if (S >> i) & 1 and not (S >> PT[i]) & 1
                   and cut[S] == cut[subs[i - 1]]) == 1 for i in range(1, N))
    check(uniq, "each tree edge has a unique minimum-weight cut")
    sides = set(subs) | {FULL ^ S for S in subs}
    with_side = [c for c in A["parts"] if any(B in sides for B in blocks(c))]
    FT = min(W(c) for c in with_side)
    wit = min(c for c in with_side if W(c) == FT)
    check(FT > opt, f"F(T) = {txt(FT)} exceeds OPT = {txt(opt)} (gap {txt(FT - opt)})")
    if not ok:
        print("\nNot every claim of Theorem 9 holds for this instance; no Lean file written.")
        sys.exit(1)
    print("All claims hold.")
    if not args.out:
        return

    ns = inst.get("name", "Theorem9")
    if not re.fullmatch(r"[A-Za-z_][A-Za-z0-9_]*", ns):
        sys.exit("error: 'name' must be a valid Lean identifier")
    items = [f"({a},{b},{w})" for (a, b), w in E.items()]
    edge_lines = ["  [" + ", ".join(items[:5])] + ["   " + ", ".join(items[k:k + 5]) for k in range(5, len(items), 5)]
    edges_txt = (",\n".join(edge_lines)) + "]"
    rows = [", ".join(str(A["lxy"][x][y]) for y in range(N)) for x in range(N)]
    lamtab = "  [" + ",\n   ".join(rows) + "]"
    pnames = ["a", "b", "p₃", "p₄", "p₅", "p₆"]
    fills = {
        "NS": ns,
        "TITLE_SUFFIX": inst.get("title_suffix", f" (instance `{ns}`)"),
        "WEIGHT_NOTE": inst.get("weight_note",
            f"Weights are the instance's weights multiplied by `{scale}`,\nso all arithmetic is on natural numbers."),
        "LEGEND": ", ".join(f"{i} = {v}" for i, v in enumerate(V)),
        "NEDGES": str(len(E)),
        "UNIT_NOTE": f", weights in units of `10^-{digits}`" if digits else "",
        "EDGES": edges_txt,
        "LAM": str(lam), "LAM_TXT": txt(lam),
        "LAMSET": str(A["lamset"]), "LAMSET_DESC": name(A["lamset"]),
        "OPT_DESC": f"({name(MA)}, {name(MB)}, {name(MC)})",
        "OPT_LABELS": ",".join(str(lab(copt, i)) for i in range(N)),
        "COPT": str(copt), "OPT": str(opt), "OPT_TXT": txt(opt),
        "PARTS_DESC": f"`{name(MA)} = {MA}`, `{name(MB)} = {MB}`, `{name(MC)} = {MC}`",
        "MA": str(MA), "MB": str(MB), "MC": str(MC),
        "WAB": str(WAB), "WAC": str(WAC), "WBC": str(WBC),
        "LAMTAB": lamtab, "BIG": str(sum(E.values()) + 1),
        "TREE_DESC": ", ".join(f"{V[PT[i]]}–{V[i]}" for i in range(1, N)),
        "PT": "[" + ", ".join(map(str, PT)) + "]",
        "SIDES_DESC": ", ".join(name(S) for S in subs),
        "SIDES": "(" + ", ".join(map(str, subs)) + ")",
        "DSIDES": "(" + ", ".join(f"d {S}" for S in subs) + ")",
        "SIDEW": "(" + ", ".join(str(cut[S]) for S in subs) + ")",
        "PTBEQ": " && ".join(f"Nat.beq {p} {PT[i + 1]}" for i, p in enumerate(pnames)),
        "FT": str(FT), "FT_TXT": txt(FT),
        "WIT": str(wit),
        "WIT_DESC": "(" + ", ".join(name(B) for B in blocks(wit)) + ")",
        "WIT_LABELS": ",".join(str(lab(wit, i)) for i in range(N)),
    }
    out = TEMPLATE.read_text(encoding="utf-8")
    for k, v in fills.items():
        out = out.replace("{{" + k + "}}", v)
    left = re.findall(r"\{\{[A-Z_]+\}\}", out)
    if left:
        sys.exit(f"internal error: unfilled placeholders {sorted(set(left))}")
    Path(args.out).write_text(out, encoding="utf-8")
    print(f"Wrote {args.out}. Check it with:  lean {args.out}   (about 13 minutes; no output = success)")


if __name__ == "__main__":
    main()


==> anc/lean/theorem9_instance.json <==
{
  "name": "Theorem9",
  "title_suffix": "",
  "weight_note": "Weights are the six-decimal values printed in the paper, multiplied by `10^6`,\nso all arithmetic is on natural numbers.",
  "scale": 1000000,
  "vertices": ["s", "u₀", "ℓ₀", "ℓ₁", "ℓ₂", "c₀", "c₁"],
  "edges": [
    ["c₀", "c₁", "0.337164"], ["c₀", "ℓ₀", "0.166989"], ["c₁", "ℓ₀", "0.035652"],
    ["ℓ₁", "ℓ₀", "0.221789"], ["ℓ₁", "ℓ₂", "0.194170"], ["ℓ₂", "c₀", "0.110311"],
    ["ℓ₂", "ℓ₀", "0.206713"], ["s", "c₀", "0.035930"], ["s", "ℓ₁", "0.210285"],
    ["s", "ℓ₂", "0.111054"], ["s", "u₀", "0.364863"], ["u₀", "c₀", "0.035173"],
    ["u₀", "c₁", "0.327062"]
  ]
}


==> anc/logs/exp1.log <==
graphs                   1600
min_cuts                 1800
thm1_checks              26239677
thm1_viol                0
cor3_viol                0
inexact_graphs           121
inexact_not_all_hard     0
hard_optima              429
prop5_viol               0
time 1 s
RESULT: all checks passed


==> anc/logs/exp2.log <==
graphs 20000; (optimum, tree side) pairs satisfying the hypothesis: 161291, of which 161242 trivial (X inside P)
non-trivial merges tested 49, not optimal 0
time 24 s
RESULT: all checks passed


==> anc/logs/exp3.log <==
random:     graphs 800, F(T) > OPT in 0
structured: near-complete  graphs  400, F(T) > OPT in 0, all optima hard 400, star tree 400
structured: circulant      graphs  380, F(T) > OPT in 0, all optima hard 372, star tree 377
structured: clusters       graphs  397, F(T) > OPT in 0, all optima hard 147, star tree 96
structured: wheel          graphs  400, F(T) > OPT in 0, all optima hard 357, star tree 299
structured: total graphs 1577
time 4 s
RESULT: F(T) > OPT in 0 of 2377 graphs


==> anc/logs/exp4.log <==
seed 7: done, 60 climbs so far, best relative t -0.0022, 221 s
seed 99: done, 120 climbs so far, best relative t -0.0022, 393 s
seed 2026: done, 180 climbs so far, best relative t -0.0012, 582 s
seed 31: done, 240 climbs so far, best relative t -0.0012, 767 s
climbs 240, climbs reaching F(T) > OPT 0, best relative t -0.0012
RESULT: 0 of 240 climbs found F(T) > OPT

real	12m47.450s
user	12m39.513s
sys	0m0.331s


==> anc/logs/exp5.log <==
Part 1: LP margins (|B|, |C|, spine extra, extra A-leaves at s, extra A-leaves at u0)
  shape (1, 1): max margin -0.00000
  shape (1, 2): max margin -0.00000
  shape (2, 1): max margin -0.00000
  shape (2, 2): max margin -0.00000
  shape (3, 1): max margin -0.00000
  shape (2, 1, 1): max margin -0.00000
  shape (2, 2, 1): max margin -0.00000
  shape (2, 1, 0, 1): max margin -0.00000
  shape (2, 1, 0, 0, 1): max margin -0.00000
  shape (3, 2): max margin +0.03448
  shape (3, 3): max margin +0.11111
  shape (4, 2): max margin +0.05000
  shape (3, 2, 0, 1): max margin +0.03448
  shape (3, 2, 1): max margin +0.03448
  shape (3, 2, 0, 0, 1): max margin +0.03448
Part 2: perturbed LP optima
  perturbed graphs 72, F(T) > OPT in 4
  adding the leaf-neighbour sets of tree vertices (open question 1) fixes 1 of 4
time 0 s
RESULT: 6 shapes with positive margin; F(T) > OPT in 4 of 72 perturbed graphs

real	0m0.913s
user	0m1.067s
sys	0m0.087s


==> anc/logs/exp6.log <==
k=3: graphs 250; condition holds in 198, violations 0; bound checked at 281 cuts, violations 0; factor 1.3333 violations 0 (worst R/OPT 1.2375)
k=4: graphs 300; condition holds in 245, violations 0; bound checked at 335 cuts, violations 0; factor 1.3333 violations 0 (worst R/OPT 1.1053)
      weaker condition holds in 300, of which R_k > OPT_k in 14
k=5: graphs 300; condition holds in 242, violations 0; bound checked at 347 cuts, violations 0; factor 1.3000 violations 0 (worst R/OPT 1.0690)
      weaker condition holds in 300, of which R_k > OPT_k in 10
example: lambda = 2 (attained by {p}: True), OPT_4 = 4, R_4({p}) = 5  ->  as stated
time 1 s
RESULT: all checks passed

real	0m1.205s
user	0m1.425s
sys	0m0.024s


==> anc/logs/verify_theorem9.log <==
lambda = 0.622248
  ok    unique minimum-weight 3-partition, OPT = 1.032456
optimum {s,u₀}, {ℓ₀,ℓ₁,ℓ₂}, {c₀,c₁}; pair weights 0.321339, 0.398165, 0.312952
  ok    optimum is hard (all pair weights below lambda)
  ok    exactly one Gomory-Hu cut tree among 16807 labelled spanning trees
tree T: ℓ₀-s (0.631143), ℓ₁-s (0.626244), ℓ₂-s (0.622248), s-u₀ (0.713745), c₀-u₀ (0.685567), u₀-c₁ (0.699878)
  ok    each tree edge has a unique minimum-weight cut
  ok    F(T) = 1.035084 > OPT = 1.032456 (gap 0.002628)
  ok    no part of the optimum is a side of T
RESULT: all claims of Theorem 9 verified

real	0m0.666s
user	0m0.852s
sys	0m0.060s


==> anc/python/cutlib.py <==
"""Exact small-graph routines shared by the verification scripts.

All quantities are computed by exhaustive enumeration over vertex subsets, so the
scripts are meant for graphs with at most about 13 vertices. A graph is given as
(n, edges) with vertices 0..n-1 and edges a list of (u, v, w), w > 0.
A vertex set is an integer bitmask: vertex i belongs to S iff bit i of S is set.

Gomory-Hu (cut) trees are built by the classical contraction method of Gomory and
Hu (1961), with every minimum cut found by exhaustive search over vertex sets (no
max-flow code, hence no floating-point residual issues). Every tree returned is
re-verified: each tree edge's fundamental side must be a minimum-weight cut between
the edge's endpoints.
"""
from functools import lru_cache
import itertools
import numpy as np
import networkx as nx
from scipy.spatial import Delaunay

INF = float("inf")


def tolerance(edges):
    """Absolute tolerance for comparing sums of the edge weights."""
    total = sum(w for _, _, w in edges)
    return 1e-9 * max(1.0, total)


def popcount(m):
    return bin(m).count("1")


# ----------------------------------------------------------------------------- cuts
def cut_table(n, edges):
    """d(S) for every vertex set S, as an array indexed by bitmask."""
    masks = np.arange(1 << n, dtype=np.int64)
    d = np.zeros(1 << n)
    for u, v, w in edges:
        d += w * (((masks >> u) ^ (masks >> v)) & 1)
    return d


def edge_connectivity(n, d):
    """Weighted edge connectivity lambda = least total weight of a cut."""
    return float(d[1:(1 << n) - 1].min())


def global_min_cuts(n, d, tol):
    """All global minimum-weight cuts, each bipartition once (the side containing vertex 0)."""
    lam = edge_connectivity(n, d)
    full = (1 << n) - 1
    return lam, [S for S in range(1, full) if S & 1 and d[S] <= lam + tol]


def induced_lambda(d, U):
    """Least weight of a bipartition of G[U] into two nonempty sets; inf if |U| = 1.

    The weight of the edges of G[U] between X and U minus X is (d(X) + d(U-X) - d(U)) / 2.
    """
    if popcount(U) < 2:
        return INF
    low = U & -U  # fix the lowest vertex of U on the X side: each bipartition once
    best = INF
    rest = U ^ low
    sub = rest
    while True:
        X = sub | low
        if X != U:
            best = min(best, (d[X] + d[U ^ X] - d[U]) / 2.0)
        if sub == 0:
            break
        sub = (sub - 1) & rest
    return max(best, 0.0)


def greedy_value(n, d, S):
    """greedy(S) = lambda + min(lambda(G[S]), lambda(G[V-S])) for a global minimum-weight cut S."""
    full = (1 << n) - 1
    return float(d[S]) + min(induced_lambda(d, S), induced_lambda(d, full ^ S))


def pair_weight(d, X, Y):
    """Weight of the edges joining disjoint vertex sets X and Y."""
    return (d[X] + d[Y] - d[X | Y]) / 2.0


# ----------------------------------------------------------------------------- 3-partitions
@lru_cache(maxsize=None)
def labelings(n):
    """All 3-partitions of {0..n-1}, each once: label array (rows) and the three part masks.

    Canonical form: vertex 0 has label 0, and label 1 occurs before label 2.
    """
    L = np.array(list(itertools.product(range(3), repeat=n - 1)), dtype=np.int8)
    L = np.hstack([np.zeros((len(L), 1), np.int8), L])
    ok = (L == 1).any(1) & (L == 2).any(1)
    ok &= np.argmax(L == 1, 1) < np.argmax(L == 2, 1)
    L = L[ok]
    pw = (1 << np.arange(n)).astype(np.int64)
    M = np.stack([((L == k) * pw).sum(1) for k in range(3)], axis=1)
    return L, M


def partition_weights(n, edges):
    """W(A,B,C) for every canonical 3-partition, aligned with labelings(n)."""
    L, _ = labelings(n)
    W = np.zeros(len(L))
    for u, v, w in edges:
        W += w * (L[:, u] != L[:, v])
    return W


def optimum(n, edges, tol):
    """OPT and the indices (into labelings(n)) of all minimum-weight 3-partitions."""
    W = partition_weights(n, edges)
    opt = float(W.min())
    return opt, np.flatnonzero(W <= opt + tol), W


def is_hard(d, parts, lam, tol):
    """All three pair weights of the 3-partition (A, B, C) are below lambda."""
    A, B, C = (int(x) for x in parts)
    return max(pair_weight(d, A, B), pair_weight(d, A, C), pair_weight(d, B, C)) < lam - tol


# ----------------------------------------------------------------------------- Gomory-Hu trees
def min_cut_between(n, d, x, y):
    """lambda(x, y): least weight of a cut separating x from y."""
    masks = np.arange(1 << n, dtype=np.int64)
    sep = ((masks >> x) & 1) != ((masks >> y) & 1)
    return float(d[sep].min())


def gomory_hu_tree(n, d, tol):
    """A Gomory-Hu cut tree, as a list of edges (x, y, w) between vertices.

    Classical contraction construction; minimum cuts in the contracted graphs are found
    exhaustively as the lightest vertex sets that keep each contracted group on one side.
    The result is verified before it is returned.
    """
    masks = np.arange(1 << n, dtype=np.int64)
    sup = {0: frozenset(range(n))}        # supernode id -> vertex set
    adj = {0: {}}                          # supernode id -> {neighbour id: weight}
    nxt = 1
    while True:
        S = next((k for k, vs in sorted(sup.items()) if len(vs) >= 2), None)
        if S is None:
            break
        s, t = sorted(sup[S])[:2]
        # vertex groups: one per component of the tree with S removed
        groups = []
        for nb in adj[S]:
            seen, stack = {nb}, [nb]
            while stack:
                a = stack.pop()
                for b in adj[a]:
                    if b != S and b not in seen:
                        seen.add(b)
                        stack.append(b)
            groups.append((nb, sum(1 << v for k in seen for v in sup[k])))
        ok = (((masks >> s) & 1) == 1) & (((masks >> t) & 1) == 0)
        for _, g in groups:
            inter = masks & g
            ok &= (inter == 0) | (inter == g)
        cand = np.flatnonzero(ok)
        best = cand[np.argmin(d[cand])]
        val = float(d[best])
        S1 = frozenset(v for v in sup[S] if (best >> v) & 1)
        S2 = sup[S] - S1
        a, b = nxt, nxt + 1
        nxt += 2
        sup[a], sup[b] = S1, S2
        adj[a], adj[b] = {b: val}, {a: val}
        for nb, g in groups:
            w = adj[S][nb]
            side = a if (best & g) == g else b
            del adj[nb][S]
            adj[nb][side] = w
            adj[side][nb] = w
        del sup[S], adj[S]
    vert = {k: next(iter(vs)) for k, vs in sup.items()}
    tree = sorted({(min(vert[a], vert[b]), max(vert[a], vert[b]), w)
                   for a in adj for b, w in adj[a].items()})
    verify_cut_tree(n, d, tree, tol)
    return tree


def fundamental_side(n, tree, x, y):
    """Vertex set of the component of tree minus edge {x, y} that contains x."""
    nbr = {v: [] for v in range(n)}
    for a, b, _ in tree:
        if {a, b} != {x, y}:
            nbr[a].append(b)
            nbr[b].append(a)
    seen, stack = {x}, [x]
    while stack:
        a = stack.pop()
        for b in nbr[a]:
            if b not in seen:
                seen.add(b)
                stack.append(b)
    return sum(1 << v for v in seen)


def verify_cut_tree(n, d, tree, tol):
    """Raise unless tree is a spanning tree whose edges are minimum-weight cuts."""
    T = nx.Graph()
    T.add_nodes_from(range(n))
    T.add_edges_from((a, b) for a, b, _ in tree)
    if T.number_of_edges() != n - 1 or not nx.is_connected(T):
        raise AssertionError("not a spanning tree")
    for x, y, w in tree:
        F = fundamental_side(n, tree, x, y)
        if abs(d[F] - w) > tol or abs(min_cut_between(n, d, x, y) - w) > tol:
            raise AssertionError(f"tree edge {x}-{y} is not a minimum-weight cut")


def tree_sides(n, tree):
    """All Gomory-Hu sides: fundamental sides of the tree edges and their complements."""
    full = (1 << n) - 1
    out = set()
    for x, y, _ in tree:
        F = fundamental_side(n, tree, x, y)
        out |= {F, full ^ F}
    return out


def kapoor_F(n, d, tree):
    """F(T): least weight of a 3-partition one of whose parts is a side of T."""
    full = (1 << n) - 1
    best = INF
    for X in tree_sides(n, tree):
        if popcount(full ^ X) >= 2:
            best = min(best, float(d[X]) + induced_lambda(d, full ^ X))
    return best


# ----------------------------------------------------------------------------- k-partitions
@lru_cache(maxsize=None)
def k_partitions(n, k):
    """All partitions of {0..n-1} into exactly k blocks, as label rows (restricted growth strings)."""
    out = []

    def rec(i, lab, m):
        if i == n:
            if m == k:
                out.append(lab.copy())
            return
        if m + (n - i) < k:
            return
        for c in range(min(m + 1, k)):
            lab.append(c)
            rec(i + 1, lab, max(m, c + 1))
            lab.pop()

    rec(0, [], 0)
    return np.array(out, dtype=np.int8)


def k_partition_weights(n, k, edges):
    L = k_partitions(n, k)
    W = np.zeros(len(L))
    for u, v, w in edges:
        W += w * (L[:, u] != L[:, v])
    return L, W


def compatible(L, S, n):
    """Rows of L whose every block lies inside S or inside its complement."""
    s = np.array([(S >> i) & 1 for i in range(n)], dtype=np.int8)
    ok = np.ones(len(L), bool)
    for b in range(int(L.max()) + 1):
        inb = L == b
        ok &= ~((inb & (s == 0)).any(1) & (inb & (s == 1)).any(1))
    return ok


# ----------------------------------------------------------------------------- generators
def to_instance(G):
    """(n, edges) from a networkx graph, relabelled 0..n-1."""
    nodes = sorted(G.nodes())
    ix = {v: i for i, v in enumerate(nodes)}
    return len(nodes), [(ix[u], ix[v], float(d["weight"])) for u, v, d in G.edges(data=True)]


def random_planar(n, keep, rng, integer=False):
    """Delaunay triangulation of n random points, each edge kept with probability keep."""
    while True:
        pts = rng.random((n, 2))
        tri = Delaunay(pts)
        E = set()
        for s in tri.simplices:
            for a, b in ((s[0], s[1]), (s[1], s[2]), (s[0], s[2])):
                E.add((min(a, b), max(a, b)))
        G = nx.Graph()
        G.add_nodes_from(range(n))
        for (a, b) in sorted(E):
            if rng.random() < keep:
                G.add_edge(int(a), int(b))
        if nx.is_connected(G) and G.number_of_edges() >= n:
            break
    for u, v in G.edges():
        G[u][v]["weight"] = float(rng.integers(1, 6)) if integer else float(rng.uniform(1, 10))
    return G


def random_general(n, p, rng, integer=False):
    """Connected G(n, p) with weights uniform in [1, 10] (or integers 1..5)."""
    while True:
        G = nx.gnp_random_graph(n, p, seed=int(rng.integers(1 << 30)))
        if nx.is_connected(G):
            break
    for u, v in G.edges():
        G[u][v]["weight"] = float(rng.integers(1, 6)) if integer else float(rng.uniform(1, 10))
    return G


def structured(kind, n, rng):
    """Near-complete, circulant, three-cluster and wheel graphs (mostly star-shaped Gomory-Hu trees)."""
    G = nx.Graph()
    if kind == "near-complete":
        for u, v in itertools.combinations(range(n), 2):
            G.add_edge(u, v, weight=float(rng.uniform(1, 1.5)))
    elif kind == "circulant":
        ks = rng.choice(range(1, n // 2 + 1), size=2, replace=False)
        for u in range(n):
            for k in ks:
                G.add_edge(u, (u + int(k)) % n, weight=float(rng.uniform(1, 2)))
    elif kind == "clusters":
        parts = np.array_split(rng.permutation(n), 3)
        for P in parts:
            for u, v in itertools.combinations(P, 2):
                G.add_edge(int(u), int(v), weight=float(rng.uniform(0.5, 3)))
        for u, v in itertools.combinations(range(n), 2):
            if not G.has_edge(u, v) and rng.random() < 0.35:
                G.add_edge(u, v, weight=float(rng.uniform(0.5, 3)))
    elif kind == "wheel":
        G = nx.wheel_graph(n)
        for u, v in G.edges():
            G[u][v]["weight"] = float(rng.uniform(1, 3))
    else:
        raise ValueError(kind)
    return G if nx.is_connected(G) else None


def random_instance(t, rng, n_lo=6, n_hi=10):
    """The mixed random family used throughout: planar/general x real/integer weights."""
    planar, integer = t % 2 == 0, (t // 2) % 2 == 0
    n = int(rng.integers(n_lo, n_hi + 1))
    G = random_planar(n, 0.8, rng, integer) if planar else random_general(n, 0.45, rng, integer)
    return to_instance(G)


==> anc/python/exp1_greedy.py <==
"""Theorem 1, Corollaries 2-3 and Proposition 5 on random graphs.

For every global minimum-weight cut S and every 3-partition (A, B, C), with each part
in the role of A, checks
    greedy(S) <= max(lambda + d(A), W(A, B, C))                  (Theorem 1)
    greedy(S) <= 4/3 OPT                                          (Corollary 3)
and, whenever greedy(S) > OPT for some S, that every optimum is hard
(all three pair weights below lambda; Corollary 2), together with the
bounds of Proposition 5 for every hard optimum.

Family: planar (Delaunay, edges kept w.p. 0.8) and general (G(n, 0.45)) graphs,
real (uniform [1,10]) and integer (1..5) weights, 400 graphs per combination.
Runtime: a few seconds.
"""
import sys, time
import numpy as np
from cutlib import (cut_table, tolerance, global_min_cuts, greedy_value, optimum,
                    labelings, is_hard, pair_weight, random_planar, random_general, to_instance)


def main(per_config=400):
    t0 = time.time()
    totals = dict(graphs=0, min_cuts=0, thm1_checks=0, thm1_viol=0, cor3_viol=0,
                  inexact_graphs=0, inexact_not_all_hard=0, hard_optima=0, prop5_viol=0)
    configs = [(True, False, 6, 11), (True, True, 6, 11), (False, False, 6, 10), (False, True, 6, 10)]
    for planar, integer, lo, hi in configs:
        rng = np.random.default_rng(100 + 2 * planar + integer)
        for _ in range(per_config):
            n = int(rng.integers(lo, hi + 1))
            G = random_planar(n, 0.8, rng, integer) if planar else random_general(n, 0.45, rng, integer)
            n, E = to_instance(G)
            d, tol = cut_table(n, E), tolerance(E)
            lam, cuts = global_min_cuts(n, d, tol)
            opt, idx, W = optimum(n, E, tol)
            _, M = labelings(n)
            dA = d[M]                                   # d of each part, shape (rows, 3)
            totals["graphs"] += 1
            inexact = False
            for S in cuts:
                g = greedy_value(n, d, S)
                assert g >= opt - tol
                totals["min_cuts"] += 1
                bound = np.maximum(lam + dA, W[:, None])  # each part in the role of A
                totals["thm1_checks"] += bound.size
                totals["thm1_viol"] += int((g > bound + tol).sum())
                totals["cor3_viol"] += int(g > 4 * opt / 3 + tol)
                inexact |= g > opt + tol
            if inexact:
                totals["inexact_graphs"] += 1
                if not all(is_hard(d, M[i], lam, tol) for i in idx):
                    totals["inexact_not_all_hard"] += 1
            for i in idx:
                if is_hard(d, M[i], lam, tol):
                    totals["hard_optima"] += 1
                    A, B, C = (int(x) for x in M[i])
                    pws = [pair_weight(d, A, B), pair_weight(d, A, C), pair_weight(d, B, C)]
                    ok = (min(pws) > 0 and all(lam - tol <= d[X] < 2 * lam - tol for X in (A, B, C))
                          and 1.5 * lam - tol <= opt < 3 * lam)
                    totals["prop5_viol"] += not ok
    for k, v in totals.items():
        print(f"{k:24s} {v}")
    print(f"time {time.time() - t0:.0f} s")
    bad = totals["thm1_viol"] + totals["cor3_viol"] + totals["inexact_not_all_hard"] + totals["prop5_viol"]
    print("RESULT:", "all checks passed" if bad == 0 else f"{bad} VIOLATIONS")
    return bad


if __name__ == "__main__":
    sys.exit(1 if main(int(sys.argv[1]) if len(sys.argv) > 1 else 400) else 0)


==> anc/python/exp2_merge_lemma.py <==
"""Lemma 7 (merging a Gomory-Hu side) on random graphs.

For every optimum (A, B, C), every Gomory-Hu tree edge e = (s, t) and its side X
containing s, with s in part P: if X contains neither all of either other part, then
(P + X, Q - X, R - X) must again be an optimum. Merges that change the partition
(X not inside P) are counted and checked; merges with X inside P change nothing and are
counted separately.

Family: as in exp1 (mixed planar/general, real/integer), 6-11 vertices, 20000 graphs.
Runtime: under a minute.
"""
import sys, time
import numpy as np
from cutlib import (cut_table, tolerance, optimum, labelings, gomory_hu_tree,
                    fundamental_side, random_instance)


def main(trials=20000):
    t0 = time.time()
    rng = np.random.default_rng(7)
    merges = viol = trivial = 0
    for t in range(trials):
        n, E = random_instance(t, rng, 6, 11)
        d, tol = cut_table(n, E), tolerance(E)
        opt, idx, W = optimum(n, E, tol)
        L, M = labelings(n)
        tree = gomory_hu_tree(n, d, tol)
        for i in idx:
            parts = [int(x) for x in M[i]]
            for x, y, _ in tree:
                for s, tt in ((x, y), (y, x)):
                    X = fundamental_side(n, tree, s, tt)
                    p = next(k for k in range(3) if (parts[k] >> s) & 1)
                    others = [parts[k] for k in range(3) if k != p]
                    if any((Q & X) == Q for Q in others):
                        continue  # hypothesis of Lemma 7 fails
                    if (X & parts[p]) == X:
                        trivial += 1  # X already inside P: the merge changes nothing
                        continue
                    new = [parts[p] | X] + [Q & ~X for Q in others]
                    w = (d[new[0]] + d[new[1]] + d[new[2]]) / 2.0
                    merges += 1
                    viol += w > opt + tol
    print(f"graphs {trials}; (optimum, tree side) pairs satisfying the hypothesis: "
          f"{merges + trivial}, of which {trivial} trivial (X inside P)")
    print(f"non-trivial merges tested {merges}, not optimal {viol}")
    print(f"time {time.time() - t0:.0f} s")
    print("RESULT:", "all checks passed" if viol == 0 else f"{viol} VIOLATIONS")
    return viol


if __name__ == "__main__":
    sys.exit(1 if main(int(sys.argv[1]) if len(sys.argv) > 1 else 20000) else 0)


==> anc/python/exp3_gh_sides.py <==
"""F(T) = OPT on random and structured graphs.

F(T) is the least weight of a 3-partition with a Gomory-Hu side as a part (the first
stage of Kapoor's algorithm). The paper shows F(T) > OPT can happen (Theorem 9); this
script records how often it happens on unstructured inputs.

Families:
  random      800 graphs, mixed planar/general and real/integer weights, 6-10 vertices;
  structured  1600 attempts, near-complete / circulant / three-cluster / wheel graphs
              with 7-10 vertices (Gomory-Hu trees are mostly stars).
Runtime: a few seconds.
"""
import sys, time
import numpy as np
from cutlib import (cut_table, tolerance, optimum, gomory_hu_tree, kapoor_F, labelings,
                    global_min_cuts, is_hard, random_instance, structured, to_instance)


def check(n, E):
    d, tol = cut_table(n, E), tolerance(E)
    opt, idx, _ = optimum(n, E, tol)
    tree = gomory_hu_tree(n, d, tol)
    F = kapoor_F(n, d, tree)
    lam, _ = global_min_cuts(n, d, tol)
    _, M = labelings(n)
    hard = all(is_hard(d, M[i], lam, tol) for i in idx)
    star = max(sum(1 for a, b, _ in tree if v in (a, b)) for v in range(n)) == n - 1
    return F > opt + tol, hard, star


def main():
    t0 = time.time()
    rng = np.random.default_rng(11)
    fails = 0
    for t in range(800):
        f, _, _ = check(*random_instance(t, rng, 6, 10))
        fails += f
    print(f"random:     graphs 800, F(T) > OPT in {fails}")
    total_fail = fails
    rng = np.random.default_rng(5)
    stats = {}
    for t in range(1600):
        kind = ["near-complete", "circulant", "clusters", "wheel"][t % 4]
        G = structured(kind, int(rng.integers(7, 11)), rng)
        if G is None:
            continue
        f, hard, star = check(*to_instance(G))
        s = stats.setdefault(kind, [0, 0, 0, 0])
        s[0] += 1; s[1] += f; s[2] += hard; s[3] += star
        total_fail += f
    n_struct = sum(s[0] for s in stats.values())
    for k, (a, b, c, e) in stats.items():
        print(f"structured: {k:14s} graphs {a:4d}, F(T) > OPT in {b}, all optima hard {c}, star tree {e}")
    print(f"structured: total graphs {n_struct}")
    print(f"time {time.time() - t0:.0f} s")
    print("RESULT:", f"F(T) > OPT in {total_fail} of {800 + n_struct} graphs")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/python/exp4_adversarial.py <==
"""Adversarial weight search against F(T) = OPT.

Each climb starts from a random planar (Delaunay, edges kept w.p. 0.85) or general
(G(n, 0.45)) graph with 11-13 vertices and weights uniform in [1, 10], and hill-climbs
on the weights to maximise
    t = F(T) - OPT_nonGH,
where OPT_nonGH is the least weight of a 3-partition none of whose parts is a
Gomory-Hu side. t > 0 means F(T) > OPT. A step multiplies each weight, with
probability 0.3, by exp(N(0, 0.35)), clipped to [1e-3, 1e3], and is kept if t does
not decrease.

Usage: python3 exp4_adversarial.py [climbs_per_seed] [steps] [seeds ...]
Defaults: 60 climbs per seed, 300 steps, seeds 7 99 2026 31 (240 climbs).
Runtime: about 3 minutes per seed, 13 minutes in all, with the defaults.
"""
import sys, time
import numpy as np
import networkx as nx
from scipy.spatial import Delaunay
from cutlib import (cut_table, tolerance, labelings, partition_weights, gomory_hu_tree,
                    tree_sides)


def start_graph(n, planar, rng):
    while True:
        if planar:
            pts = rng.random((n, 2))
            E = set()
            for s in Delaunay(pts).simplices:
                for a, b in ((s[0], s[1]), (s[1], s[2]), (s[0], s[2])):
                    E.add((int(min(a, b)), int(max(a, b))))
            E = [e for e in sorted(E) if rng.random() < 0.85]
        else:
            E = [(u, v) for u in range(n) for v in range(u + 1, n) if rng.random() < 0.45]
        G = nx.Graph(); G.add_nodes_from(range(n)); G.add_edges_from(E)
        if nx.is_connected(G):
            return E


def score(n, pairs, w):
    E = [(u, v, x) for (u, v), x in zip(pairs, w)]
    d, tol = cut_table(n, E), tolerance(E)
    _, M = labelings(n)
    W = partition_weights(n, E)
    tree = gomory_hu_tree(n, d, tol)
    side = np.zeros(1 << n, bool)
    for X in tree_sides(n, tree):
        side[X] = True
    has = side[M[:, 0]] | side[M[:, 1]] | side[M[:, 2]]
    F = W[has].min() if has.any() else np.inf
    rest = W[~has].min() if (~has).any() else np.inf
    return F - rest, F, tol


def main(climbs=60, steps=300, seeds=(7, 99, 2026, 31)):
    t0 = time.time()
    best_rel, found, total = -np.inf, 0, 0
    for seed in seeds:
        rng = np.random.default_rng(seed)
        for c in range(climbs):
            n = int(rng.integers(11, 14))
            pairs = start_graph(n, c % 2 == 0, rng)
            w = rng.uniform(1, 10, len(pairs))
            t, F, tol = score(n, pairs, w)
            for _ in range(steps):
                mask = rng.random(len(w)) < 0.3
                w2 = np.clip(w * np.exp(rng.normal(0, 0.35, len(w)) * mask), 1e-3, 1e3)
                t2, F2, tol2 = score(n, pairs, w2)
                if t2 >= t - tol2:
                    w, t, F, tol = w2, t2, F2, tol2
                if t > tol:
                    break
            total += 1
            best_rel = max(best_rel, t / F)
            if t > tol:
                found += 1
                print(f"seed {seed} climb {c}: F(T) > OPT, n={n}, edges={pairs}, weights={list(w)}")
        print(f"seed {seed}: done, {total} climbs so far, best relative t {best_rel:.4f}, "
              f"{time.time() - t0:.0f} s", flush=True)
    print(f"climbs {total}, climbs reaching F(T) > OPT {found}, best relative t {best_rel:.4f}")
    print("RESULT:", f"{found} of {total} climbs found F(T) > OPT")
    return 0


if __name__ == "__main__":
    a = sys.argv[1:]
    main(int(a[0]) if a else 60, int(a[1]) if len(a) > 1 else 300,
         tuple(int(x) for x in a[2:]) or (7, 99, 2026, 31))


==> anc/python/exp5_caterpillar.py <==
"""The caterpillar linear program of Section 5, and perturbations of its optima.

Part 1. For a fixed caterpillar tree shape T (B = |B| leaves at s, a spine of A-vertices,
C = |C| leaves at the end), the weights of all vertex pairs are variables, and the LP
imposes:
  * T is a Gomory-Hu cut tree (every cut separating the ends of a tree edge weighs at
    least that edge's fundamental cut);
  * (A, B, C) is optimal and hard (each pair weight <= every cut - 0.001);
  * OPT = 1;
and maximises the margin delta by which every 3-partition having a side of T as a part
is heavier than (A, B, C). delta > 0 means F(T) > OPT is possible for that shape.

Part 2. Each LP optimum with delta > 0 is perturbed 12 times (weights multiplied by
exp(N(0, 0.05))); for each perturbed graph we compare F(T), for its actual Gomory-Hu
tree, with OPT, and whether also trying as a part the set of leaf neighbours of each
tree vertex closes the gap (open question 1 of the paper).
Runtime: a few seconds.
"""
import itertools, sys, time
import numpy as np
import networkx as nx
from scipy.optimize import linprog
from cutlib import cut_table, tolerance, optimum, gomory_hu_tree, kapoor_F, induced_lambda


def build(k, p, m=0, aleaf_s=0, aleaf_u=0):
    T = nx.Graph(); part = {}
    spine = ["s"] + [f"u{i}" for i in range(m + 1)]
    for a, b in zip(spine, spine[1:]):
        T.add_edge(a, b)
    for v in spine:
        part[v] = "A"
    for i in range(k):
        T.add_edge("s", f"l{i}"); part[f"l{i}"] = "B"
    for j in range(p):
        T.add_edge(spine[-1], f"c{j}"); part[f"c{j}"] = "C"
    for i in range(aleaf_s):
        T.add_edge("s", f"as{i}"); part[f"as{i}"] = "A"
    for i in range(aleaf_u):
        T.add_edge(spine[1], f"au{i}"); part[f"au{i}"] = "A"
    return T, part


def solve(k, p, m=0, aleaf_s=0, aleaf_u=0, eps=1e-3):
    T, part = build(k, p, m, aleaf_s, aleaf_u)
    V = list(T.nodes()); n = len(V)
    pairs = list(itertools.combinations(V, 2)); idx = {pq: i for i, pq in enumerate(pairs)}
    nv = len(pairs) + 1; D = nv - 1

    def cutv(Y):
        c = np.zeros(nv)
        for (u, v), i in idx.items():
            if (u in Y) != (v in Y):
                c[i] += 1
        return c
    subsets = [frozenset(Y) for r in range(1, n) for Y in itertools.combinations(V, r)]
    ub, b, sides = [], [], set()
    for x, y in T.edges():
        T2 = T.copy(); T2.remove_edge(x, y)
        F = frozenset(nx.node_connected_component(T2, x)); sides |= {F, frozenset(V) - F}
        dF = cutv(F)
        for Y in subsets:
            if (x in Y) != (y in Y):
                ub.append(dF - cutv(Y)); b.append(0.0)
    labs = []
    for lab in itertools.product(range(3), repeat=n - 1):
        lab = (0,) + lab
        if 1 not in lab or 2 not in lab or lab.index(1) > lab.index(2):
            continue
        labs.append(dict(zip(V, lab)))

    def wpart(L):
        c = np.zeros(nv)
        for (u, v), i in idx.items():
            if L[u] != L[v]:
                c[i] += 1
        return c
    OPT = wpart({v: {"A": 0, "B": 1, "C": 2}[part[v]] for v in V})

    def pairw(P, Q):
        c = np.zeros(nv)
        for (u, v), i in idx.items():
            if {part[u], part[v]} == {P, Q}:
                c[i] += 1
        return c
    for P, Q in (("A", "B"), ("A", "C"), ("B", "C")):
        for Y in subsets:
            ub.append(pairw(P, Q) - cutv(Y)); b.append(-eps)
    for L in labs:
        Wl = wpart(L); ub.append(OPT - Wl); b.append(0.0)
        if any(frozenset(v for v in V if L[v] == i) in sides for i in range(3)):
            row = OPT - Wl; row[D] = 1; ub.append(row); b.append(0.0)
    obj = np.zeros(nv); obj[D] = -1
    r = linprog(obj, A_ub=np.array(ub), b_ub=np.array(b), A_eq=np.array([OPT]), b_eq=[1.0],
                bounds=[(0, None)] * (nv - 1) + [(None, 1)], method="highs")
    return r, V, pairs


def leaf_sets_value(n, d, tree, F):
    """min(F, best 3-cut with a part equal to the set of leaf neighbours of a tree vertex)."""
    T = nx.Graph(); T.add_edges_from((a, b) for a, b, _ in tree)
    full, best = (1 << n) - 1, F
    for v in T:
        X = sum(1 << u for u in T[v] if T.degree(u) == 1)
        if X and bin(full ^ X).count("1") >= 2:
            best = min(best, float(d[X]) + induced_lambda(d, full ^ X))
    return best


def main():
    t0 = time.time()
    shapes = [(1, 1), (1, 2), (2, 1), (2, 2), (3, 1), (2, 1, 1), (2, 2, 1), (2, 1, 0, 1),
              (2, 1, 0, 0, 1), (3, 2), (3, 3), (4, 2), (3, 2, 0, 1), (3, 2, 1), (3, 2, 0, 0, 1)]
    print("Part 1: LP margins (|B|, |C|, spine extra, extra A-leaves at s, extra A-leaves at u0)")
    positive = []
    for cfg in shapes:
        r, V, pairs = solve(*cfg)
        if r.status != 0:
            print(f"  shape {cfg}: LP status {r.status} ({r.message})")
            continue
        delta = -r.fun
        print(f"  shape {cfg}: max margin {delta:+.5f}")
        if delta > 1e-6:
            positive.append((cfg, r, V, pairs))
    print("Part 2: perturbed LP optima")
    rng = np.random.default_rng(12)
    graphs = fails = fixed = 0
    tree = None
    for cfg, r, V, pairs in positive:
        if len(V) > 10:
            continue
        ix = {v: i for i, v in enumerate(V)}
        for _ in range(12):
            E = [(ix[u], ix[v], float(x) * float(np.exp(rng.normal(0, 0.05))))
                 for (u, v), x in zip(pairs, r.x[:-1]) if x > 1e-12]
            G = nx.Graph(); G.add_nodes_from(range(len(V))); G.add_edges_from((u, v) for u, v, _ in E)
            if not nx.is_connected(G):
                continue
            n = len(V); d, tol = cut_table(n, E), tolerance(E)
            opt, _, _ = optimum(n, E, tol)
            tree = gomory_hu_tree(n, d, tol)
            F = kapoor_F(n, d, tree)
            graphs += 1
            if F > opt + tol:
                fails += 1
                fixed += leaf_sets_value(n, d, tree, F) <= opt + tol
    print(f"  perturbed graphs {graphs}, F(T) > OPT in {fails}")
    print(f"  adding the leaf-neighbour sets of tree vertices (open question 1) fixes {fixed} of {fails}")
    print(f"time {time.time() - t0:.0f} s")
    print("RESULT:", f"{len(positive)} shapes with positive margin; F(T) > OPT in {fails} of {graphs} perturbed graphs")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/python/exp6_kcut.py <==
"""Theorem 10, Corollaries 11-12 and the 5-vertex example of Section 6 (minimum k-cut).

R_k(S) is the least weight of a k-partition compatible with S (every part inside S or
inside its complement), for a global minimum-weight cut S.

Checks on random graphs with k+2..9 vertices (mixed planar/general, real/integer):
  (a) k = 4, 5: if some optimal k-partition has two parts joined by weight >= lambda,
      then R_k(S) = OPT_k for every global minimum-weight cut S          (Theorem 10);
  (b) k = 3, 4, 5: R_k(S) <= OPT_k + max(0, lambda - max pair weight), the best over
      optimal k-partitions                                               (Theorem 10);
  (c) k = 3, 4, 5: R_k(S) <= (1 + 2(k-2)/(k(k-1))) OPT_k                  (Corollary 11);
  (d) k = 4, 5: the weaker condition "the parts other than one are joined among
      themselves by weight >= lambda" does NOT suffice (violations are reported);
and verifies the 5-vertex example (4-cycle with unit weights, pendant edge of weight 2).
Runtime: a few seconds.
"""
import sys, time
import numpy as np
from cutlib import (cut_table, tolerance, global_min_cuts, k_partition_weights, compatible,
                    random_instance)


def analyse(n, k, E):
    d, tol = cut_table(n, E), tolerance(E)
    lam, cuts = global_min_cuts(n, d, tol)
    L, W = k_partition_weights(n, k, E)
    opt = float(W.min())
    R = [float(W[compatible(L, S, n)].min()) for S in cuts]
    best_pair = 0.0; weak = False
    for j in np.flatnonzero(W <= opt + tol):
        P = np.zeros((k, k))
        for u, v, w in E:
            a, b = L[j][u], L[j][v]
            if a != b:
                P[a, b] += w; P[b, a] += w
        best_pair = max(best_pair, P.max())
        for a in range(k):
            others = [x for x in range(k) if x != a]
            if sum(P[x, y] for x in others for y in others if x < y) >= lam - tol:
                weak = True
    return opt, lam, R, best_pair, weak, tol


def main():
    t0 = time.time()
    bad = 0
    for k, trials in ((3, 250), (4, 300), (5, 300)):
        rng = np.random.default_rng(10 + k)
        c_graphs = c_viol = b_cuts = b_viol = r_viol = w_cases = w_viol = 0
        worst = 1.0
        factor = 1 + 2 * (k - 2) / (k * (k - 1))
        for t in range(trials):
            n, E = random_instance(t, rng, k + 2, 9)
            opt, lam, R, bp, weak, tol = analyse(n, k, E)
            exact = all(r <= opt + tol for r in R)
            if bp >= lam - tol:
                c_graphs += 1; c_viol += not exact
            for r in R:
                b_cuts += 1
                b_viol += r > opt + max(0.0, lam - bp) + tol
                r_viol += r > factor * opt + tol
                worst = max(worst, r / opt)
            if k >= 4 and weak:
                w_cases += 1; w_viol += not exact
        bad += c_viol + b_viol + r_viol
        print(f"k={k}: graphs {trials}; condition holds in {c_graphs}, violations {c_viol}; "
              f"bound checked at {b_cuts} cuts, violations {b_viol}; factor {factor:.4f} "
              f"violations {r_viol} (worst R/OPT {worst:.4f})")
        if k >= 4:
            print(f"      weaker condition holds in {w_cases}, of which R_k > OPT_k in {w_viol}")
    # the example
    E = [(0, 1, 1.0), (1, 2, 1.0), (2, 3, 1.0), (3, 0, 1.0), (0, 4, 2.0)]
    d = cut_table(5, E)
    L, W = k_partition_weights(5, 4, E)
    lam = float(d[1:31].min())
    R = float(W[compatible(L, 1 << 4, 5)].min())
    ex_ok = lam == 2 and d[1 << 4] == 2 and W.min() == 4 and R == 5
    print(f"example: lambda = {lam:g} (attained by {{p}}: {d[1 << 4] == 2}), OPT_4 = {W.min():g}, "
          f"R_4({{p}}) = {R:g}  ->  {'as stated' if ex_ok else 'MISMATCH'}")
    bad += not ex_ok
    print(f"time {time.time() - t0:.0f} s")
    print("RESULT:", "all checks passed" if bad == 0 else f"{bad} VIOLATIONS")
    return bad


if __name__ == "__main__":
    sys.exit(1 if main() else 0)


==> anc/python/verify_theorem9.py <==
"""Independent exhaustive verification of Theorem 9 (exact integer arithmetic).

Reads the instance from ../lean/theorem9_instance.json (the same file used by the Lean
generator), scales the weights to integers, and checks every claim of Theorem 9:
  * the weighted edge connectivity lambda;
  * the unique minimum-weight 3-partition, its value OPT, and its hardness;
  * the Gomory-Hu cut tree T is unique among all n^(n-2) labelled spanning trees
    (enumerated by Pruefer codes), and each tree edge has a unique minimum-weight cut;
  * F(T) > OPT, and no part of the optimum is a side of T.
Usage: python3 verify_theorem9.py [instance.json]. Runtime: a few seconds.
"""
import itertools, json, sys
from decimal import Decimal
from pathlib import Path
import numpy as np
from cutlib import (cut_table, edge_connectivity, optimum, labelings, pair_weight,
                    fundamental_side, kapoor_F, tree_sides, min_cut_between)


def pruefer_trees(n):
    for seq in itertools.product(range(n), repeat=n - 2):
        deg = [1] * n
        for x in seq:
            deg[x] += 1
        edges = []
        for x in seq:
            leaf = min(i for i in range(n) if deg[i] == 1)
            edges.append((leaf, x)); deg[leaf] -= 1; deg[x] -= 1
        u, v = [i for i in range(n) if deg[i] == 1]
        edges.append((u, v))
        yield edges


def main(path):
    inst = json.loads(Path(path).read_text(encoding="utf-8"))
    V = inst["vertices"]; n = len(V); ix = {v: i for i, v in enumerate(V)}
    scale = int(inst.get("scale", 1))
    E = [(ix[a], ix[b], int(Decimal(str(w)) * scale)) for a, b, w in inst["edges"]]
    txt = lambda x: f"{Decimal(int(x)) / scale}"
    name = lambda S: "{" + ",".join(V[i] for i in range(n) if (S >> i) & 1) + "}"
    d = cut_table(n, E)                      # integer-valued floats: exact
    full = (1 << n) - 1
    ok = True

    def check(cond, msg):
        nonlocal ok
        print(("  ok    " if cond else "  FAIL  ") + msg)
        ok &= bool(cond)

    lam = edge_connectivity(n, d)
    print(f"lambda = {txt(lam)}")
    opt, idx, _ = optimum(n, E, 0)
    _, M = labelings(n)
    check(len(idx) == 1, f"unique minimum-weight 3-partition, OPT = {txt(opt)}")
    A, B, C = (int(x) for x in M[idx[0]])
    pws = [pair_weight(d, A, B), pair_weight(d, A, C), pair_weight(d, B, C)]
    print(f"optimum {name(A)}, {name(B)}, {name(C)}; pair weights " + ", ".join(txt(p) for p in pws))
    check(max(pws) < lam, "optimum is hard (all pair weights below lambda)")
    lxy = {(x, y): min_cut_between(n, d, x, y) for x in range(n) for y in range(n) if x != y}
    trees = [t for t in pruefer_trees(n)
             if all(d[fundamental_side(n, [(a, b, 0) for a, b in t], a, b)] == lxy[(a, b)] for a, b in t)]
    check(len(trees) == 1, f"exactly one Gomory-Hu cut tree among {n ** (n - 2)} labelled spanning trees")
    tree = [(a, b, lxy[(a, b)]) for a, b in trees[0]]
    print("tree T: " + ", ".join(f"{V[a]}-{V[b]} ({txt(w)})" for a, b, w in tree))
    uniq = True
    for a, b, w in tree:
        cnt = sum(1 for S in range(1 << n) if (S >> a) & 1 and not (S >> b) & 1 and d[S] == w)
        uniq &= cnt == 1
    check(uniq, "each tree edge has a unique minimum-weight cut")
    F = kapoor_F(n, d, tree)
    sides = tree_sides(n, tree)
    check(F > opt, f"F(T) = {txt(F)} > OPT = {txt(opt)} (gap {txt(F - opt)})")
    check(not any(X in sides for X in (A, B, C)), "no part of the optimum is a side of T")
    print("RESULT:", "all claims of Theorem 9 verified" if ok else "SOME CLAIMS FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    default = Path(__file__).resolve().parent.parent / "lean" / "theorem9_instance.json"
    sys.exit(main(sys.argv[1] if len(sys.argv) > 1 else default))

